Bifractional Brownian motion: existence and border cases

Bifractional Brownian motion (bfBm) is a centered Gaussian process with covariance \[ R^{(H,K)}(s,t)= 2^{-K} \left( \left(|s|^{2H}+|t|^{2H} \right)^{K}-|t-s|^{2HK}\right), \qquad s,t\in R. \] We study the existence of bfBm for a given pair of parameters $(H,K)$ and encounter some related limiting processes.

==> anc/Boundary_parameters_for_bfBm.txt <==
H	K̅	 K̂
﻿1.01	0.988	0.988
1.02	0.976	0.977
1.03	0.964	0.966
1.04	0.952	0.955
1.05	0.941	0.944
1.06	0.93	0.934
1.07	0.919	0.923
1.08	0.908	0.913
1.09	0.897	0.904
1.1	0.887	0.894
1.11	0.877	0.884
1.12	0.867	0.875
1.13	0.857	0.866
1.14	0.848	0.857
1.15	0.838	0.848
1.16	0.829	0.84
1.17	0.82	0.831
1.18	0.811	0.823
1.19	0.803	0.815
1.2	0.794	0.807
1.21	0.786	0.799
1.22	0.778	0.791
1.23	0.77	0.783
1.24	0.762	0.776
1.25	0.755	0.769
1.26	0.747	0.761
1.27	0.74	0.754
1.28	0.732	0.747
1.29	0.725	0.74
1.3	0.718	0.734
1.31	0.712	0.727
1.32	0.705	0.72
1.33	0.698	0.714
1.34	0.692	0.708
1.35	0.686	0.701
1.36	0.679	0.695
1.37	0.673	0.689
1.38	0.667	0.683
1.39	0.661	0.677
1.4	0.656	0.672
1.41	0.65	0.666
1.42	0.644	0.661
1.43	0.639	0.655
1.44	0.633	0.65
1.45	0.628	0.644
1.46	0.623	0.639
1.47	0.618	0.634
1.48	0.613	0.629
1.49	0.608	0.624
1.5	0.603	0.619
1.51	0.598	0.614
1.52	0.594	0.609
1.53	0.589	0.604
1.54	0.584	0.6
1.55	0.58	0.595
1.56	0.575	0.591
1.57	0.571	0.586
1.58	0.567	0.582
1.59	0.563	0.577
1.6	0.558	0.573
1.61	0.554	0.569
1.62	0.55	0.565
1.63	0.546	0.561
1.64	0.543	0.556
1.65	0.539	0.552
1.66	0.535	0.549
1.67	0.531	0.545
1.68	0.527	0.541
1.69	0.523	0.537
1.7	0.519	0.533
1.71	0.516	0.53
1.72	0.512	0.526
1.73	0.508	0.522
1.74	0.504	0.519
1.75	0.5	0.515
1.76	0.497	0.512
1.77	0.493	0.508
1.78	0.49	0.505
1.79	0.486	0.502
1.8	0.483	0.498
1.81	0.479	0.495
1.82	0.476	0.492
1.83	0.472	0.489
1.84	0.469	0.485
1.85	0.466	0.482
1.86	0.463	0.479
1.87	0.46	0.476
1.88	0.456	0.473
1.89	0.453	0.47
1.9	0.45	0.467
1.91	0.447	0.464
1.92	0.444	0.462
1.93	0.442	0.459
1.94	0.439	0.456
1.95	0.436	0.453
1.96	0.433	0.45
1.97	0.43	0.448
1.98	0.428	0.445
1.99	0.425	0.442
2	0.422	0.44
2.01	0.42	0.437
2.02	0.417	0.435
2.03	0.414	0.432
2.04	0.412	0.43
2.05	0.409	0.427
2.06	0.407	0.425
2.07	0.404	0.422
2.08	0.402	0.42
2.09	0.4	0.417
2.1	0.397	0.415
2.11	0.395	0.413
2.12	0.393	0.41
2.13	0.39	0.408
2.14	0.388	0.406
2.15	0.386	0.404
2.16	0.384	0.401
2.17	0.381	0.399
2.18	0.379	0.397
2.19	0.377	0.395
2.2	0.375	0.393
2.21	0.373	0.391
2.22	0.371	0.389
2.23	0.369	0.387
2.24	0.367	0.385
2.25	0.365	0.383
2.26	0.363	0.381
2.27	0.361	0.379
2.28	0.359	0.377
2.29	0.357	0.375
2.3	0.355	0.373
2.31	0.353	0.371
2.32	0.351	0.369
2.33	0.35	0.367
2.34	0.348	0.365
2.35	0.346	0.364
2.36	0.344	0.362
2.37	0.343	0.36
2.38	0.341	0.358
2.39	0.339	0.356
2.4	0.337	0.355
2.41	0.336	0.353
2.42	0.334	0.351
2.43	0.332	0.35
2.44	0.331	0.348
2.45	0.329	0.346
2.46	0.328	0.345
2.47	0.326	0.343
2.48	0.324	0.341
2.49	0.323	0.34
2.5	0.321	0.338
2.51	0.32	0.336
2.52	0.318	0.335
2.53	0.317	0.333
2.54	0.315	0.332
2.55	0.314	0.33
2.56	0.312	0.329
2.57	0.311	0.327
2.58	0.31	0.326
2.59	0.308	0.324
2.6	0.307	0.323
2.61	0.305	0.321
2.62	0.304	0.32
2.63	0.303	0.319
2.64	0.301	0.317
2.65	0.3	0.316
2.66	0.299	0.314
2.67	0.297	0.313
2.68	0.296	0.312
2.69	0.295	0.31
2.7	0.293	0.309
2.71	0.292	0.308
2.72	0.291	0.306
2.73	0.29	0.305
2.74	0.288	0.304
2.75	0.287	0.302
2.76	0.286	0.301
2.77	0.285	0.3
2.78	0.284	0.299
2.79	0.282	0.297
2.8	0.281	0.296
2.81	0.28	0.295
2.82	0.279	0.294
2.83	0.278	0.292
2.84	0.277	0.291
2.85	0.276	0.29
2.86	0.274	0.289
2.87	0.273	0.288
2.88	0.272	0.286
2.89	0.271	0.285
2.9	0.27	0.284
2.91	0.269	0.283
2.92	0.268	0.282
2.93	0.267	0.281
2.94	0.266	0.28
2.95	0.265	0.279
2.96	0.264	0.277
2.97	0.263	0.276
2.98	0.262	0.275
2.99	0.261	0.274
3	0.26	0.273
3.01	0.259	0.272
3.02	0.258	0.271
3.03	0.257	0.27
3.04	0.256	0.269
3.05	0.255	0.268
3.06	0.254	0.267
3.07	0.253	0.266
3.08	0.252	0.265
3.09	0.251	0.264
3.1	0.25	0.263
3.11	0.249	0.262
3.12	0.249	0.261
3.13	0.248	0.26
3.14	0.247	0.259
3.15	0.246	0.258
3.16	0.245	0.257
3.17	0.244	0.256
3.18	0.243	0.255
3.19	0.242	0.254
3.2	0.241	0.253
3.21	0.24	0.253
3.22	0.239	0.252
3.23	0.238	0.251
3.24	0.238	0.25
3.25	0.237	0.249
3.26	0.236	0.248
3.27	0.235	0.247
3.28	0.234	0.246
3.29	0.233	0.245
3.3	0.232	0.245
3.31	0.231	0.244
3.32	0.231	0.243
3.33	0.23	0.242
3.34	0.229	0.241
3.35	0.228	0.24
3.36	0.227	0.239
3.37	0.227	0.239
3.38	0.226	0.238
3.39	0.225	0.237
3.4	0.224	0.236
3.41	0.223	0.235
3.42	0.223	0.235
3.43	0.222	0.234
3.44	0.221	0.233
3.45	0.22	0.232
3.46	0.22	0.232
3.47	0.219	0.231
3.48	0.218	0.23
3.49	0.217	0.229
3.5	0.217	0.228
3.51	0.216	0.228
3.52	0.215	0.227
3.53	0.214	0.226
3.54	0.214	0.225
3.55	0.213	0.225
3.56	0.212	0.224
3.57	0.212	0.223
3.58	0.211	0.223
3.59	0.21	0.222
3.6	0.21	0.221
3.61	0.209	0.22
3.62	0.208	0.22
3.63	0.208	0.219
3.64	0.207	0.218
3.65	0.206	0.218
3.66	0.206	0.217
3.67	0.205	0.216
3.68	0.204	0.216
3.69	0.204	0.215
3.7	0.203	0.214
3.71	0.202	0.214
3.72	0.202	0.213
3.73	0.201	0.212
3.74	0.2	0.212
3.75	0.2	0.211
3.76	0.199	0.21
3.77	0.199	0.21
3.78	0.198	0.209
3.79	0.197	0.208
3.8	0.197	0.208
3.81	0.196	0.207
3.82	0.196	0.207
3.83	0.195	0.206
3.84	0.194	0.205
3.85	0.194	0.205
3.86	0.193	0.204
3.87	0.193	0.203
3.88	0.192	0.203
3.89	0.192	0.202
3.9	0.191	0.202
3.91	0.19	0.201
3.92	0.19	0.2
3.93	0.189	0.2
3.94	0.189	0.199
3.95	0.188	0.199
3.96	0.188	0.198
3.97	0.187	0.198
3.98	0.187	0.197
3.99	0.186	0.196
4	0.185	0.196
4.01	0.185	0.195
4.02	0.184	0.195
4.03	0.184	0.194
4.04	0.183	0.194
4.05	0.183	0.193
4.06	0.182	0.193
4.07	0.182	0.192
4.08	0.181	0.191
4.09	0.181	0.191
4.1	0.18	0.19
4.11	0.18	0.19
4.12	0.179	0.189
4.13	0.179	0.189
4.14	0.178	0.188
4.15	0.178	0.188
4.16	0.177	0.187
4.17	0.177	0.187
4.18	0.176	0.186
4.19	0.176	0.186
4.2	0.175	0.185
4.21	0.175	0.185
4.22	0.174	0.184
4.23	0.174	0.184
4.24	0.174	0.183
4.25	0.173	0.183
4.26	0.173	0.182
4.27	0.172	0.182
4.28	0.172	0.181
4.29	0.171	0.181
4.3	0.171	0.18
4.31	0.17	0.18
4.32	0.17	0.179
4.33	0.169	0.179
4.34	0.169	0.178
4.35	0.169	0.178
4.36	0.168	0.177
4.37	0.168	0.177
4.38	0.167	0.177
4.39	0.167	0.176
4.4	0.166	0.176
4.41	0.166	0.175
4.42	0.166	0.175
4.43	0.165	0.174
4.44	0.165	0.174
4.45	0.164	0.173
4.46	0.164	0.173
4.47	0.164	0.172
4.48	0.163	0.172
4.49	0.163	0.172
4.5	0.162	0.171
4.51	0.162	0.171
4.52	0.162	0.17
4.53	0.161	0.17
4.54	0.161	0.169
4.55	0.16	0.169
4.56	0.16	0.169
4.57	0.16	0.168
4.58	0.159	0.168
4.59	0.159	0.167
4.6	0.158	0.167
4.61	0.158	0.167
4.62	0.158	0.166
4.63	0.157	0.166
4.64	0.157	0.165
4.65	0.157	0.165
4.66	0.156	0.164
4.67	0.156	0.164
4.68	0.155	0.164
4.69	0.155	0.163
4.7	0.155	0.163
4.71	0.154	0.162
4.72	0.154	0.162
4.73	0.154	0.162
4.74	0.153	0.161
4.75	0.153	0.161
4.76	0.152	0.161
4.77	0.152	0.16
4.78	0.152	0.16
4.79	0.151	0.159
4.8	0.151	0.159
4.81	0.151	0.159
4.82	0.15	0.158
4.83	0.15	0.158
4.84	0.15	0.158
4.85	0.149	0.157
4.86	0.149	0.157
4.87	0.149	0.156
4.88	0.148	0.156
4.89	0.148	0.156
4.9	0.147	0.155
4.91	0.147	0.155
4.92	0.147	0.155
4.93	0.146	0.154
4.94	0.146	0.154
4.95	0.146	0.154
4.96	0.145	0.153
4.97	0.145	0.153
4.98	0.145	0.152
4.99	0.144	0.152
5	0.144	0.152
5.01	0.144	0.151
5.02	0.143	0.151
5.03	0.143	0.151
5.04	0.143	0.15
5.05	0.142	0.15
5.06	0.142	0.15
5.07	0.142	0.149
5.08	0.141	0.149
5.09	0.141	0.149
5.1	0.141	0.148
5.11	0.141	0.148
5.12	0.14	0.148
5.13	0.14	0.147
5.14	0.14	0.147
5.15	0.139	0.147
5.16	0.139	0.146
5.17	0.139	0.146
5.18	0.138	0.146
5.19	0.138	0.146
5.2	0.138	0.145
5.21	0.137	0.145
5.22	0.137	0.145
5.23	0.137	0.144
5.24	0.137	0.144
5.25	0.136	0.144
5.26	0.136	0.143
5.27	0.136	0.143
5.28	0.135	0.143
5.29	0.135	0.142
5.3	0.135	0.142
5.31	0.135	0.142
5.32	0.134	0.141
5.33	0.134	0.141
5.34	0.134	0.141
5.35	0.133	0.141
5.36	0.133	0.14
5.37	0.133	0.14
5.38	0.133	0.14
5.39	0.132	0.139
5.4	0.132	0.139
5.41	0.132	0.139
5.42	0.131	0.139
5.43	0.131	0.138
5.44	0.131	0.138
5.45	0.131	0.138
5.46	0.13	0.137
5.47	0.13	0.137
5.48	0.13	0.137
5.49	0.13	0.137
5.5	0.129	0.136
5.51	0.129	0.136
5.52	0.129	0.136
5.53	0.129	0.135
5.54	0.128	0.135
5.55	0.128	0.135
5.56	0.128	0.135
5.57	0.127	0.134
5.58	0.127	0.134
5.59	0.127	0.134
5.6	0.127	0.133
5.61	0.126	0.133
5.62	0.126	0.133
5.63	0.126	0.133
5.64	0.126	0.132
5.65	0.125	0.132
5.66	0.125	0.132
5.67	0.125	0.132
5.68	0.125	0.131
5.69	0.124	0.131
5.7	0.124	0.131
5.71	0.124	0.131
5.72	0.124	0.13
5.73	0.124	0.13
5.74	0.123	0.13
5.75	0.123	0.13
5.76	0.123	0.129
5.77	0.123	0.129
5.78	0.122	0.129
5.79	0.122	0.129
5.8	0.122	0.128
5.81	0.122	0.128
5.82	0.121	0.128
5.83	0.121	0.128
5.84	0.121	0.127
5.85	0.121	0.127
5.86	0.12	0.127
5.87	0.12	0.127
5.88	0.12	0.126
5.89	0.12	0.126
5.9	0.12	0.126
5.91	0.119	0.126
5.92	0.119	0.125
5.93	0.119	0.125
5.94	0.119	0.125
5.95	0.118	0.125
5.96	0.118	0.124
5.97	0.118	0.124
5.98	0.118	0.124
5.99	0.118	0.124
6	0.117	0.123
6.01	0.117	0.123
6.02	0.117	0.123
6.03	0.117	0.123
6.04	0.117	0.123
6.05	0.116	0.122
6.06	0.116	0.122
6.07	0.116	0.122
6.08	0.116	0.122
6.09	0.115	0.121
6.1	0.115	0.121
6.11	0.115	0.121
6.12	0.115	0.121
6.13	0.115	0.121
6.14	0.114	0.12
6.15	0.114	0.12
6.16	0.114	0.12
6.17	0.114	0.12
6.18	0.114	0.119
6.19	0.113	0.119
6.2	0.113	0.119
6.21	0.113	0.119
6.22	0.113	0.119
6.23	0.113	0.118
6.24	0.112	0.118
6.25	0.112	0.118
6.26	0.112	0.118
6.27	0.112	0.118
6.28	0.112	0.117
6.29	0.111	0.117
6.3	0.111	0.117
6.31	0.111	0.117
6.32	0.111	0.116
6.33	0.111	0.116
6.34	0.11	0.116
6.35	0.11	0.116
6.36	0.11	0.116
6.37	0.11	0.115
6.38	0.11	0.115
6.39	0.11	0.115
6.4	0.109	0.115
6.41	0.109	0.115
6.42	0.109	0.114
6.43	0.109	0.114
6.44	0.109	0.114
6.45	0.108	0.114
6.46	0.108	0.114
6.47	0.108	0.113
6.48	0.108	0.113
6.49	0.108	0.113
6.5	0.107	0.113
6.51	0.107	0.113
6.52	0.107	0.112
6.53	0.107	0.112
6.54	0.107	0.112
6.55	0.107	0.112
6.56	0.106	0.112
6.57	0.106	0.111
6.58	0.106	0.111
6.59	0.106	0.111
6.6	0.106	0.111
6.61	0.105	0.111
6.62	0.105	0.111
6.63	0.105	0.11
6.64	0.105	0.11
6.65	0.105	0.11
6.66	0.105	0.11
6.67	0.104	0.11
6.68	0.104	0.109
6.69	0.104	0.109
6.7	0.104	0.109
6.71	0.104	0.109
6.72	0.104	0.109
6.73	0.103	0.109
6.74	0.103	0.108
6.75	0.103	0.108
6.76	0.103	0.108
6.77	0.103	0.108
6.78	0.103	0.108
6.79	0.102	0.107
6.8	0.102	0.107
6.81	0.102	0.107
6.82	0.102	0.107
6.83	0.102	0.107
6.84	0.102	0.107
6.85	0.101	0.106
6.86	0.101	0.106
6.87	0.101	0.106
6.88	0.101	0.106
6.89	0.101	0.106
6.9	0.101	0.106
6.91	0.1	0.105
6.92	0.1	0.105
6.93	0.1	0.105
6.94	0.1	0.105
6.95	0.1	0.105
6.96	0.1	0.105
6.97	0.099	0.104
6.98	0.099	0.104
6.99	0.099	0.104
7	0.099	0.104
7.01	0.099	0.104
7.02	0.099	0.104
7.03	0.098	0.103
7.04	0.098	0.103
7.05	0.098	0.103
7.06	0.098	0.103
7.07	0.098	0.103
7.08	0.098	0.103
7.09	0.098	0.102
7.1	0.097	0.102
7.11	0.097	0.102
7.12	0.097	0.102
7.13	0.097	0.102
7.14	0.097	0.102
7.15	0.097	0.101
7.16	0.096	0.101
7.17	0.096	0.101
7.18	0.096	0.101
7.19	0.096	0.101
7.2	0.096	0.101
7.21	0.096	0.1
7.22	0.096	0.1
7.23	0.095	0.1
7.24	0.095	0.1
7.25	0.095	0.1
7.26	0.095	0.1
7.27	0.095	0.1
7.28	0.095	0.099
7.29	0.095	0.099
7.3	0.094	0.099
7.31	0.094	0.099
7.32	0.094	0.099
7.33	0.094	0.099
7.34	0.094	0.098
7.35	0.094	0.098
7.36	0.094	0.098
7.37	0.093	0.098
7.38	0.093	0.098
7.39	0.093	0.098
7.4	0.093	0.098
7.41	0.093	0.097
7.42	0.093	0.097
7.43	0.093	0.097
7.44	0.092	0.097
7.45	0.092	0.097
7.46	0.092	0.097
7.47	0.092	0.097
7.48	0.092	0.096
7.49	0.092	0.096
7.5	0.092	0.096
7.51	0.092	0.096
7.52	0.091	0.096
7.53	0.091	0.096
7.54	0.091	0.096
7.55	0.091	0.095
7.56	0.091	0.095
7.57	0.091	0.095
7.58	0.091	0.095
7.59	0.09	0.095
7.6	0.09	0.095
7.61	0.09	0.095
7.62	0.09	0.094
7.63	0.09	0.094
7.64	0.09	0.094
7.65	0.09	0.094
7.66	0.09	0.094
7.67	0.089	0.094
7.68	0.089	0.094
7.69	0.089	0.093
7.7	0.089	0.093
7.71	0.089	0.093
7.72	0.089	0.093
7.73	0.089	0.093
7.74	0.089	0.093
7.75	0.088	0.093
7.76	0.088	0.093
7.77	0.088	0.092
7.78	0.088	0.092
7.79	0.088	0.092
7.8	0.088	0.092
7.81	0.088	0.092
7.82	0.088	0.092
7.83	0.087	0.092
7.84	0.087	0.091
7.85	0.087	0.091
7.86	0.087	0.091
7.87	0.087	0.091
7.88	0.087	0.091
7.89	0.087	0.091
7.9	0.087	0.091
7.91	0.086	0.091
7.92	0.086	0.09
7.93	0.086	0.09
7.94	0.086	0.09
7.95	0.086	0.09
7.96	0.086	0.09
7.97	0.086	0.09
7.98	0.086	0.09
7.99	0.086	0.09
8	0.085	0.089
8.01	0.085	0.089
8.02	0.085	0.089
8.03	0.085	0.089
8.04	0.085	0.089
8.05	0.085	0.089
8.06	0.085	0.089
8.07	0.085	0.089
8.08	0.085	0.088
8.09	0.084	0.088
8.1	0.084	0.088
8.11	0.084	0.088
8.12	0.084	0.088
8.13	0.084	0.088
8.14	0.084	0.088
8.15	0.084	0.088
8.16	0.084	0.087
8.17	0.084	0.087
8.18	0.083	0.087
8.19	0.083	0.087
8.2	0.083	0.087
8.21	0.083	0.087
8.22	0.083	0.087
8.23	0.083	0.087
8.24	0.083	0.087
8.25	0.083	0.086
8.26	0.083	0.086
8.27	0.082	0.086
8.28	0.082	0.086
8.29	0.082	0.086
8.3	0.082	0.086
8.31	0.082	0.086
8.32	0.082	0.086
8.33	0.082	0.085
8.34	0.082	0.085
8.35	0.082	0.085
8.36	0.081	0.085
8.37	0.081	0.085
8.38	0.081	0.085
8.39	0.081	0.085
8.4	0.081	0.085
8.41	0.081	0.085
8.42	0.081	0.084
8.43	0.081	0.084
8.44	0.081	0.084
8.45	0.08	0.084
8.46	0.08	0.084
8.47	0.08	0.084
8.48	0.08	0.084
8.49	0.08	0.084
8.5	0.08	0.084
8.51	0.08	0.083
8.52	0.08	0.083
8.53	0.08	0.083
8.54	0.08	0.083
8.55	0.079	0.083
8.56	0.079	0.083
8.57	0.079	0.083
8.58	0.079	0.083
8.59	0.079	0.083
8.6	0.079	0.082
8.61	0.079	0.082
8.62	0.079	0.082
8.63	0.079	0.082
8.64	0.079	0.082
8.65	0.078	0.082
8.66	0.078	0.082
8.67	0.078	0.082
8.68	0.078	0.082
8.69	0.078	0.082
8.7	0.078	0.081
8.71	0.078	0.081
8.72	0.078	0.081
8.73	0.078	0.081
8.74	0.078	0.081
8.75	0.077	0.081
8.76	0.077	0.081
8.77	0.077	0.081
8.78	0.077	0.081
8.79	0.077	0.081
8.8	0.077	0.08
8.81	0.077	0.08
8.82	0.077	0.08
8.83	0.077	0.08
8.84	0.077	0.08
8.85	0.077	0.08
8.86	0.076	0.08
8.87	0.076	0.08
8.88	0.076	0.08
8.89	0.076	0.08
8.9	0.076	0.079
8.91	0.076	0.079
8.92	0.076	0.079
8.93	0.076	0.079
8.94	0.076	0.079
8.95	0.076	0.079
8.96	0.075	0.079
8.97	0.075	0.079
8.98	0.075	0.079
8.99	0.075	0.079
9	0.075	0.078
9.01	0.075	0.078
9.02	0.075	0.078
9.03	0.075	0.078
9.04	0.075	0.078
9.05	0.075	0.078
9.06	0.075	0.078
9.07	0.074	0.078
9.08	0.074	0.078
9.09	0.074	0.078
9.1	0.074	0.077
9.11	0.074	0.077
9.12	0.074	0.077
9.13	0.074	0.077
9.14	0.074	0.077
9.15	0.074	0.077
9.16	0.074	0.077
9.17	0.074	0.077
9.18	0.074	0.077
9.19	0.073	0.077
9.2	0.073	0.077
9.21	0.073	0.076
9.22	0.073	0.076
9.23	0.073	0.076
9.24	0.073	0.076
9.25	0.073	0.076
9.26	0.073	0.076
9.27	0.073	0.076
9.28	0.073	0.076
9.29	0.073	0.076
9.3	0.072	0.076
9.31	0.072	0.076
9.32	0.072	0.075
9.33	0.072	0.075
9.34	0.072	0.075
9.35	0.072	0.075
9.36	0.072	0.075
9.37	0.072	0.075
9.38	0.072	0.075
9.39	0.072	0.075
9.4	0.072	0.075
9.41	0.072	0.075
9.42	0.071	0.075
9.43	0.071	0.074
9.44	0.071	0.074
9.45	0.071	0.074
9.46	0.071	0.074
9.47	0.071	0.074
9.48	0.071	0.074
9.49	0.071	0.074
9.5	0.071	0.074
9.51	0.071	0.074
9.52	0.071	0.074
9.53	0.071	0.074
9.54	0.071	0.074
9.55	0.07	0.073
9.56	0.07	0.073
9.57	0.07	0.073
9.58	0.07	0.073
9.59	0.07	0.073
9.6	0.07	0.073
9.61	0.07	0.073
9.62	0.07	0.073
9.63	0.07	0.073
9.64	0.07	0.073
9.65	0.07	0.073
9.66	0.07	0.073
9.67	0.069	0.072
9.68	0.069	0.072
9.69	0.069	0.072
9.7	0.069	0.072
9.71	0.069	0.072
9.72	0.069	0.072
9.73	0.069	0.072
9.74	0.069	0.072
9.75	0.069	0.072
9.76	0.069	0.072
9.77	0.069	0.072
9.78	0.069	0.072
9.79	0.069	0.071
9.8	0.068	0.071
9.81	0.068	0.071
9.82	0.068	0.071
9.83	0.068	0.071
9.84	0.068	0.071
9.85	0.068	0.071
9.86	0.068	0.071
9.87	0.068	0.071
9.88	0.068	0.071
9.89	0.068	0.071
9.9	0.068	0.071
9.91	0.068	0.071
9.92	0.068	0.07
9.93	0.068	0.07
9.94	0.067	0.07
9.95	0.067	0.07
9.96	0.067	0.07
9.97	0.067	0.07
9.98	0.067	0.07
9.99	0.067	0.07
10	0.067	0.07
10.01	0.067	0.07
10.02	0.067	0.07
10.03	0.067	0.07
10.04	0.067	0.069
10.05	0.067	0.069
10.06	0.067	0.069
10.07	0.067	0.069
10.08	0.066	0.069
10.09	0.066	0.069
10.1	0.066	0.069
10.11	0.066	0.069
10.12	0.066	0.069
10.13	0.066	0.069
10.14	0.066	0.069
10.15	0.066	0.069
10.16	0.066	0.069
10.17	0.066	0.069
10.18	0.066	0.068
10.19	0.066	0.068
10.2	0.066	0.068
10.21	0.066	0.068
10.22	0.065	0.068
10.23	0.065	0.068
10.24	0.065	0.068
10.25	0.065	0.068
10.26	0.065	0.068
10.27	0.065	0.068
10.28	0.065	0.068
10.29	0.065	0.068
10.3	0.065	0.068
10.31	0.065	0.067
10.32	0.065	0.067
10.33	0.065	0.067
10.34	0.065	0.067
10.35	0.065	0.067
10.36	0.065	0.067
10.37	0.064	0.067
10.38	0.064	0.067
10.39	0.064	0.067
10.4	0.064	0.067
10.41	0.064	0.067
10.42	0.064	0.067
10.43	0.064	0.067
10.44	0.064	0.067
10.45	0.064	0.066
10.46	0.064	0.066
10.47	0.064	0.066
10.48	0.064	0.066
10.49	0.064	0.066
10.5	0.064	0.066
10.51	0.064	0.066
10.52	0.063	0.066
10.53	0.063	0.066
10.54	0.063	0.066
10.55	0.063	0.066
10.56	0.063	0.066
10.57	0.063	0.066
10.58	0.063	0.066
10.59	0.063	0.065
10.6	0.063	0.065
10.61	0.063	0.065
10.62	0.063	0.065
10.63	0.063	0.065
10.64	0.063	0.065
10.65	0.063	0.065
10.66	0.063	0.065
10.67	0.062	0.065
10.68	0.062	0.065
10.69	0.062	0.065
10.7	0.062	0.065
10.71	0.062	0.065
10.72	0.062	0.065
10.73	0.062	0.065
10.74	0.062	0.064
10.75	0.062	0.064
10.76	0.062	0.064
10.77	0.062	0.064
10.78	0.062	0.064
10.79	0.062	0.064
10.8	0.062	0.064
10.81	0.062	0.064
10.82	0.062	0.064
10.83	0.061	0.064
10.84	0.061	0.064
10.85	0.061	0.064
10.86	0.061	0.064
10.87	0.061	0.064
10.88	0.061	0.064
10.89	0.061	0.063
10.9	0.061	0.063
10.91	0.061	0.063
10.92	0.061	0.063
10.93	0.061	0.063
10.94	0.061	0.063
10.95	0.061	0.063
10.96	0.061	0.063
10.97	0.061	0.063
10.98	0.061	0.063
10.99	0.061	0.063
11	0.06	0.063
11.01	0.06	0.063
11.02	0.06	0.063
11.03	0.06	0.063
11.04	0.06	0.063
11.05	0.06	0.062
11.06	0.06	0.062
11.07	0.06	0.062
11.08	0.06	0.062
11.09	0.06	0.062
11.1	0.06	0.062
11.11	0.06	0.062
11.12	0.06	0.062
11.13	0.06	0.062
11.14	0.06	0.062
11.15	0.06	0.062
11.16	0.06	0.062
11.17	0.059	0.062
11.18	0.059	0.062
11.19	0.059	0.062
11.2	0.059	0.062
11.21	0.059	0.061
11.22	0.059	0.061
11.23	0.059	0.061
11.24	0.059	0.061
11.25	0.059	0.061
11.26	0.059	0.061
11.27	0.059	0.061
11.28	0.059	0.061
11.29	0.059	0.061
11.3	0.059	0.061
11.31	0.059	0.061
11.32	0.059	0.061
11.33	0.059	0.061
11.34	0.059	0.061
11.35	0.058	0.061
11.36	0.058	0.061
11.37	0.058	0.061
11.38	0.058	0.06
11.39	0.058	0.06
11.4	0.058	0.06
11.41	0.058	0.06
11.42	0.058	0.06
11.43	0.058	0.06
11.44	0.058	0.06
11.45	0.058	0.06
11.46	0.058	0.06
11.47	0.058	0.06
11.48	0.058	0.06
11.49	0.058	0.06
11.5	0.058	0.06
11.51	0.058	0.06
11.52	0.058	0.06
11.53	0.057	0.06
11.54	0.057	0.06
11.55	0.057	0.06
11.56	0.057	0.059
11.57	0.057	0.059
11.58	0.057	0.059
11.59	0.057	0.059
11.6	0.057	0.059
11.61	0.057	0.059
11.62	0.057	0.059
11.63	0.057	0.059
11.64	0.057	0.059
11.65	0.057	0.059
11.66	0.057	0.059
11.67	0.057	0.059
11.68	0.057	0.059
11.69	0.057	0.059
11.7	0.057	0.059
11.71	0.057	0.059
11.72	0.056	0.059
11.73	0.056	0.059
11.74	0.056	0.058
11.75	0.056	0.058
11.76	0.056	0.058
11.77	0.056	0.058
11.78	0.056	0.058
11.79	0.056	0.058
11.8	0.056	0.058
11.81	0.056	0.058
11.82	0.056	0.058
11.83	0.056	0.058
11.84	0.056	0.058
11.85	0.056	0.058
11.86	0.056	0.058
11.87	0.056	0.058
11.88	0.056	0.058
11.89	0.056	0.058
11.9	0.056	0.058
11.91	0.056	0.058
11.92	0.055	0.057
11.93	0.055	0.057
11.94	0.055	0.057
11.95	0.055	0.057
11.96	0.055	0.057
11.97	0.055	0.057
11.98	0.055	0.057
11.99	0.055	0.057
12	0.055	0.057
12.01	0.055	0.057
12.02	0.055	0.057
12.03	0.055	0.057
12.04	0.055	0.057
12.05	0.055	0.057
12.06	0.055	0.057
12.07	0.055	0.057
12.08	0.055	0.057
12.09	0.055	0.057
12.1	0.055	0.057
12.11	0.055	0.056
12.12	0.054	0.056
12.13	0.054	0.056
12.14	0.054	0.056
12.15	0.054	0.056
12.16	0.054	0.056
12.17	0.054	0.056
12.18	0.054	0.056
12.19	0.054	0.056
12.2	0.054	0.056
12.21	0.054	0.056
12.22	0.054	0.056
12.23	0.054	0.056
12.24	0.054	0.056
12.25	0.054	0.056
12.26	0.054	0.056
12.27	0.054	0.056
12.28	0.054	0.056
12.29	0.054	0.056
12.3	0.054	0.056
12.31	0.054	0.055
12.32	0.054	0.055
12.33	0.053	0.055
12.34	0.053	0.055
12.35	0.053	0.055
12.36	0.053	0.055
12.37	0.053	0.055
12.38	0.053	0.055
12.39	0.053	0.055
12.4	0.053	0.055
12.41	0.053	0.055
12.42	0.053	0.055
12.43	0.053	0.055
12.44	0.053	0.055
12.45	0.053	0.055
12.46	0.053	0.055
12.47	0.053	0.055
12.48	0.053	0.055
12.49	0.053	0.055
12.5	0.053	0.055
12.51	0.053	0.055
12.52	0.053	0.054
12.53	0.053	0.054
12.54	0.053	0.054
12.55	0.052	0.054
12.56	0.052	0.054
12.57	0.052	0.054
12.58	0.052	0.054
12.59	0.052	0.054
12.6	0.052	0.054
12.61	0.052	0.054
12.62	0.052	0.054
12.63	0.052	0.054
12.64	0.052	0.054
12.65	0.052	0.054
12.66	0.052	0.054
12.67	0.052	0.054
12.68	0.052	0.054
12.69	0.052	0.054
12.7	0.052	0.054
12.71	0.052	0.054
12.72	0.052	0.054
12.73	0.052	0.053
12.74	0.052	0.053
12.75	0.052	0.053
12.76	0.052	0.053
12.77	0.052	0.053
12.78	0.051	0.053
12.79	0.051	0.053
12.8	0.051	0.053
12.81	0.051	0.053
12.82	0.051	0.053
12.83	0.051	0.053
12.84	0.051	0.053
12.85	0.051	0.053
12.86	0.051	0.053
12.87	0.051	0.053
12.88	0.051	0.053
12.89	0.051	0.053
12.9	0.051	0.053
12.91	0.051	0.053
12.92	0.051	0.053
12.93	0.051	0.053
12.94	0.051	0.053
12.95	0.051	0.052
12.96	0.051	0.052
12.97	0.051	0.052
12.98	0.051	0.052
12.99	0.051	0.052
13	0.051	0.052
13.01	0.051	0.052
13.02	0.05	0.052
13.03	0.05	0.052
13.04	0.05	0.052
13.05	0.05	0.052
13.06	0.05	0.052
13.07	0.05	0.052
13.08	0.05	0.052
13.09	0.05	0.052
13.1	0.05	0.052
13.11	0.05	0.052
13.12	0.05	0.052
13.13	0.05	0.052
13.14	0.05	0.052
13.15	0.05	0.052
13.16	0.05	0.052
13.17	0.05	0.052
13.18	0.05	0.051
13.19	0.05	0.051
13.2	0.05	0.051
13.21	0.05	0.051
13.22	0.05	0.051
13.23	0.05	0.051
13.24	0.05	0.051
13.25	0.05	0.051
13.26	0.049	0.051
13.27	0.049	0.051
13.28	0.049	0.051
13.29	0.049	0.051
13.3	0.049	0.051
13.31	0.049	0.051
13.32	0.049	0.051
13.33	0.049	0.051
13.34	0.049	0.051
13.35	0.049	0.051
13.36	0.049	0.051
13.37	0.049	0.051
13.38	0.049	0.051
13.39	0.049	0.051
13.4	0.049	0.051
13.41	0.049	0.05
13.42	0.049	0.05
13.43	0.049	0.05
13.44	0.049	0.05
13.45	0.049	0.05
13.46	0.049	0.05
13.47	0.049	0.05
13.48	0.049	0.05
13.49	0.049	0.05
13.5	0.049	0.05
13.51	0.049	0.05
13.52	0.048	0.05
13.53	0.048	0.05
13.54	0.048	0.05
13.55	0.048	0.05
13.56	0.048	0.05
13.57	0.048	0.05
13.58	0.048	0.05
13.59	0.048	0.05
13.6	0.048	0.05
13.61	0.048	0.05
13.62	0.048	0.05
13.63	0.048	0.05
13.64	0.048	0.05
13.65	0.048	0.05
13.66	0.048	0.049
13.67	0.048	0.049
13.68	0.048	0.049
13.69	0.048	0.049
13.7	0.048	0.049
13.71	0.048	0.049
13.72	0.048	0.049
13.73	0.048	0.049
13.74	0.048	0.049
13.75	0.048	0.049
13.76	0.048	0.049
13.77	0.048	0.049
13.78	0.048	0.049
13.79	0.047	0.049
13.8	0.047	0.049
13.81	0.047	0.049
13.82	0.047	0.049
13.83	0.047	0.049
13.84	0.047	0.049
13.85	0.047	0.049
13.86	0.047	0.049
13.87	0.047	0.049
13.88	0.047	0.049
13.89	0.047	0.049
13.9	0.047	0.049
13.91	0.047	0.048
13.92	0.047	0.048
13.93	0.047	0.048
13.94	0.047	0.048
13.95	0.047	0.048
13.96	0.047	0.048
13.97	0.047	0.048
13.98	0.047	0.048
13.99	0.047	0.048
14	0.047	0.048
14.01	0.047	0.048
14.02	0.047	0.048
14.03	0.047	0.048
14.04	0.047	0.048
14.05	0.047	0.048
14.06	0.047	0.048
14.07	0.046	0.048
14.08	0.046	0.048
14.09	0.046	0.048
14.1	0.046	0.048
14.11	0.046	0.048
14.12	0.046	0.048
14.13	0.046	0.048
14.14	0.046	0.048
14.15	0.046	0.048
14.16	0.046	0.048
14.17	0.046	0.048
14.18	0.046	0.047
14.19	0.046	0.047
14.2	0.046	0.047
14.21	0.046	0.047
14.22	0.046	0.047
14.23	0.046	0.047
14.24	0.046	0.047
14.25	0.046	0.047
14.26	0.046	0.047
14.27	0.046	0.047
14.28	0.046	0.047
14.29	0.046	0.047
14.3	0.046	0.047
14.31	0.046	0.047
14.32	0.046	0.047
14.33	0.046	0.047
14.34	0.046	0.047
14.35	0.046	0.047
14.36	0.045	0.047
14.37	0.045	0.047
14.38	0.045	0.047
14.39	0.045	0.047
14.4	0.045	0.047
14.41	0.045	0.047
14.42	0.045	0.047
14.43	0.045	0.047
14.44	0.045	0.047
14.45	0.045	0.047
14.46	0.045	0.046
14.47	0.045	0.046
14.48	0.045	0.046
14.49	0.045	0.046
14.5	0.045	0.046
14.51	0.045	0.046
14.52	0.045	0.046
14.53	0.045	0.046
14.54	0.045	0.046
14.55	0.045	0.046
14.56	0.045	0.046
14.57	0.045	0.046
14.58	0.045	0.046
14.59	0.045	0.046
14.6	0.045	0.046
14.61	0.045	0.046
14.62	0.045	0.046
14.63	0.045	0.046
14.64	0.045	0.046
14.65	0.045	0.046
14.66	0.044	0.046
14.67	0.044	0.046
14.68	0.044	0.046
14.69	0.044	0.046
14.7	0.044	0.046
14.71	0.044	0.046
14.72	0.044	0.046
14.73	0.044	0.046
14.74	0.044	0.046
14.75	0.044	0.045
14.76	0.044	0.045
14.77	0.044	0.045
14.78	0.044	0.045
14.79	0.044	0.045
14.8	0.044	0.045
14.81	0.044	0.045
14.82	0.044	0.045
14.83	0.044	0.045
14.84	0.044	0.045
14.85	0.044	0.045
14.86	0.044	0.045
14.87	0.044	0.045
14.88	0.044	0.045
14.89	0.044	0.045
14.9	0.044	0.045
14.91	0.044	0.045
14.92	0.044	0.045
14.93	0.044	0.045
14.94	0.044	0.045
14.95	0.044	0.045
14.96	0.044	0.045
14.97	0.043	0.045
14.98	0.043	0.045
14.99	0.043	0.045
15	0.043	0.045
15.01	0.043	0.045
15.02	0.043	0.045
15.03	0.043	0.045
15.04	0.043	0.045
15.05	0.043	0.044
15.06	0.043	0.044
15.07	0.043	0.044
15.08	0.043	0.044
15.09	0.043	0.044
15.1	0.043	0.044
15.11	0.043	0.044
15.12	0.043	0.044
15.13	0.043	0.044
15.14	0.043	0.044
15.15	0.043	0.044
15.16	0.043	0.044
15.17	0.043	0.044
15.18	0.043	0.044
15.19	0.043	0.044
15.2	0.043	0.044
15.21	0.043	0.044
15.22	0.043	0.044
15.23	0.043	0.044
15.24	0.043	0.044
15.25	0.043	0.044
15.26	0.043	0.044
15.27	0.043	0.044
15.28	0.043	0.044
15.29	0.043	0.044
15.3	0.043	0.044
15.31	0.042	0.044
15.32	0.042	0.044
15.33	0.042	0.044
15.34	0.042	0.044
15.35	0.042	0.044
15.36	0.042	0.043
15.37	0.042	0.043
15.38	0.042	0.043
15.39	0.042	0.043
15.4	0.042	0.043
15.41	0.042	0.043
15.42	0.042	0.043
15.43	0.042	0.043
15.44	0.042	0.043
15.45	0.042	0.043
15.46	0.042	0.043
15.47	0.042	0.043
15.48	0.042	0.043
15.49	0.042	0.043
15.5	0.042	0.043
15.51	0.042	0.043
15.52	0.042	0.043
15.53	0.042	0.043
15.54	0.042	0.043
15.55	0.042	0.043
15.56	0.042	0.043
15.57	0.042	0.043
15.58	0.042	0.043
15.59	0.042	0.043
15.6	0.042	0.043
15.61	0.042	0.043
15.62	0.042	0.043
15.63	0.042	0.043
15.64	0.042	0.043
15.65	0.042	0.043
15.66	0.041	0.043
15.67	0.041	0.043
15.68	0.041	0.043
15.69	0.041	0.043
15.7	0.041	0.042
15.71	0.041	0.042
15.72	0.041	0.042
15.73	0.041	0.042
15.74	0.041	0.042
15.75	0.041	0.042
15.76	0.041	0.042
15.77	0.041	0.042
15.78	0.041	0.042
15.79	0.041	0.042
15.8	0.041	0.042
15.81	0.041	0.042
15.82	0.041	0.042
15.83	0.041	0.042
15.84	0.041	0.042
15.85	0.041	0.042
15.86	0.041	0.042
15.87	0.041	0.042
15.88	0.041	0.042
15.89	0.041	0.042
15.9	0.041	0.042
15.91	0.041	0.042
15.92	0.041	0.042
15.93	0.041	0.042
15.94	0.041	0.042
15.95	0.041	0.042
15.96	0.041	0.042
15.97	0.041	0.042
15.98	0.041	0.042
15.99	0.041	0.042
16	0.041	0.042
16.01	0.041	0.042
16.02	0.04	0.042
16.03	0.04	0.042
16.04	0.04	0.041
16.05	0.04	0.041
16.06	0.04	0.041
16.07	0.04	0.041
16.08	0.04	0.041
16.09	0.04	0.041
16.1	0.04	0.041
16.11	0.04	0.041
16.12	0.04	0.041
16.13	0.04	0.041
16.14	0.04	0.041
16.15	0.04	0.041
16.16	0.04	0.041
16.17	0.04	0.041
16.18	0.04	0.041
16.19	0.04	0.041
16.2	0.04	0.041
16.21	0.04	0.041
16.22	0.04	0.041
16.23	0.04	0.041
16.24	0.04	0.041
16.25	0.04	0.041
16.26	0.04	0.041
16.27	0.04	0.041
16.28	0.04	0.041
16.29	0.04	0.041
16.3	0.04	0.041
16.31	0.04	0.041
16.32	0.04	0.041
16.33	0.04	0.041
16.34	0.04	0.041
16.35	0.04	0.041
16.36	0.04	0.041
16.37	0.04	0.041
16.38	0.04	0.041
16.39	0.04	0.041
16.4	0.039	0.041
16.41	0.039	0.04
16.42	0.039	0.04
16.43	0.039	0.04
16.44	0.039	0.04
16.45	0.039	0.04
16.46	0.039	0.04
16.47	0.039	0.04
16.48	0.039	0.04
16.49	0.039	0.04
16.5	0.039	0.04
16.51	0.039	0.04
16.52	0.039	0.04
16.53	0.039	0.04
16.54	0.039	0.04
16.55	0.039	0.04
16.56	0.039	0.04
16.57	0.039	0.04
16.58	0.039	0.04
16.59	0.039	0.04
16.6	0.039	0.04
16.61	0.039	0.04
16.62	0.039	0.04
16.63	0.039	0.04
16.64	0.039	0.04
16.65	0.039	0.04
16.66	0.039	0.04
16.67	0.039	0.04
16.68	0.039	0.04
16.69	0.039	0.04
16.7	0.039	0.04
16.71	0.039	0.04
16.72	0.039	0.04
16.73	0.039	0.04
16.74	0.039	0.04
16.75	0.039	0.04
16.76	0.039	0.04
16.77	0.039	0.04
16.78	0.039	0.04
16.79	0.039	0.039
16.8	0.039	0.039
16.81	0.038	0.039
16.82	0.038	0.039
16.83	0.038	0.039
16.84	0.038	0.039
16.85	0.038	0.039
16.86	0.038	0.039
16.87	0.038	0.039
16.88	0.038	0.039
16.89	0.038	0.039
16.9	0.038	0.039
16.91	0.038	0.039
16.92	0.038	0.039
16.93	0.038	0.039
16.94	0.038	0.039
16.95	0.038	0.039
16.96	0.038	0.039
16.97	0.038	0.039
16.98	0.038	0.039
16.99	0.038	0.039
17	0.038	0.039
17.01	0.038	0.039
17.02	0.038	0.039
17.03	0.038	0.039
17.04	0.038	0.039
17.05	0.038	0.039
17.06	0.038	0.039
17.07	0.038	0.039
17.08	0.038	0.039
17.09	0.038	0.039
17.1	0.038	0.039
17.11	0.038	0.039
17.12	0.038	0.039
17.13	0.038	0.039
17.14	0.038	0.039
17.15	0.038	0.039
17.16	0.038	0.039
17.17	0.038	0.039
17.18	0.038	0.038
17.19	0.038	0.038
17.2	0.038	0.038
17.21	0.038	0.038
17.22	0.038	0.038
17.23	0.037	0.038
17.24	0.037	0.038
17.25	0.037	0.038
17.26	0.037	0.038
17.27	0.037	0.038
17.28	0.037	0.038
17.29	0.037	0.038
17.3	0.037	0.038
17.31	0.037	0.038
17.32	0.037	0.038
17.33	0.037	0.038
17.34	0.037	0.038
17.35	0.037	0.038
17.36	0.037	0.038
17.37	0.037	0.038
17.38	0.037	0.038
17.39	0.037	0.038
17.4	0.037	0.038
17.41	0.037	0.038
17.42	0.037	0.038
17.43	0.037	0.038
17.44	0.037	0.038
17.45	0.037	0.038
17.46	0.037	0.038
17.47	0.037	0.038
17.48	0.037	0.038
17.49	0.037	0.038
17.5	0.037	0.038
17.51	0.037	0.038
17.52	0.037	0.038
17.53	0.037	0.038
17.54	0.037	0.038
17.55	0.037	0.038
17.56	0.037	0.038
17.57	0.037	0.038
17.58	0.037	0.038
17.59	0.037	0.038
17.6	0.037	0.037
17.61	0.037	0.037
17.62	0.037	0.037
17.63	0.037	0.037
17.64	0.037	0.037
17.65	0.037	0.037
17.66	0.037	0.037
17.67	0.037	0.037
17.68	0.036	0.037
17.69	0.036	0.037
17.7	0.036	0.037
17.71	0.036	0.037
17.72	0.036	0.037
17.73	0.036	0.037
17.74	0.036	0.037
17.75	0.036	0.037
17.76	0.036	0.037
17.77	0.036	0.037
17.78	0.036	0.037
17.79	0.036	0.037
17.8	0.036	0.037
17.81	0.036	0.037
17.82	0.036	0.037
17.83	0.036	0.037
17.84	0.036	0.037
17.85	0.036	0.037
17.86	0.036	0.037
17.87	0.036	0.037
17.88	0.036	0.037
17.89	0.036	0.037
17.9	0.036	0.037
17.91	0.036	0.037
17.92	0.036	0.037
17.93	0.036	0.037
17.94	0.036	0.037
17.95	0.036	0.037
17.96	0.036	0.037
17.97	0.036	0.037
17.98	0.036	0.037
17.99	0.036	0.037
18	0.036	0.037
18.01	0.036	0.037
18.02	0.036	0.037
18.03	0.036	0.037
18.04	0.036	0.036
18.05	0.036	0.036
18.06	0.036	0.036
18.07	0.036	0.036
18.08	0.036	0.036
18.09	0.036	0.036
18.1	0.036	0.036
18.11	0.036	0.036
18.12	0.036	0.036
18.13	0.036	0.036
18.14	0.036	0.036
18.15	0.035	0.036
18.16	0.035	0.036
18.17	0.035	0.036
18.18	0.035	0.036
18.19	0.035	0.036
18.2	0.035	0.036
18.21	0.035	0.036
18.22	0.035	0.036
18.23	0.035	0.036
18.24	0.035	0.036
18.25	0.035	0.036
18.26	0.035	0.036
18.27	0.035	0.036
18.28	0.035	0.036
18.29	0.035	0.036
18.3	0.035	0.036
18.31	0.035	0.036
18.32	0.035	0.036
18.33	0.035	0.036
18.34	0.035	0.036
18.35	0.035	0.036
18.36	0.035	0.036
18.37	0.035	0.036
18.38	0.035	0.036
18.39	0.035	0.036
18.4	0.035	0.036
18.41	0.035	0.036
18.42	0.035	0.036
18.43	0.035	0.036
18.44	0.035	0.036
18.45	0.035	0.036
18.46	0.035	0.036
18.47	0.035	0.036
18.48	0.035	0.036
18.49	0.035	0.036
18.5	0.035	0.035
18.51	0.035	0.035
18.52	0.035	0.035
18.53	0.035	0.035
18.54	0.035	0.035
18.55	0.035	0.035
18.56	0.035	0.035
18.57	0.035	0.035
18.58	0.035	0.035
18.59	0.035	0.035
18.6	0.035	0.035
18.61	0.035	0.035
18.62	0.035	0.035
18.63	0.035	0.035
18.64	0.035	0.035
18.65	0.034	0.035
18.66	0.034	0.035
18.67	0.034	0.035
18.68	0.034	0.035
18.69	0.034	0.035
18.7	0.034	0.035
18.71	0.034	0.035
18.72	0.034	0.035
18.73	0.034	0.035
18.74	0.034	0.035
18.75	0.034	0.035
18.76	0.034	0.035
18.77	0.034	0.035
18.78	0.034	0.035
18.79	0.034	0.035
18.8	0.034	0.035
18.81	0.034	0.035
18.82	0.034	0.035
18.83	0.034	0.035
18.84	0.034	0.035
18.85	0.034	0.035
18.86	0.034	0.035
18.87	0.034	0.035
18.88	0.034	0.035
18.89	0.034	0.035
18.9	0.034	0.035
18.91	0.034	0.035
18.92	0.034	0.035
18.93	0.034	0.035
18.94	0.034	0.035
18.95	0.034	0.035
18.96	0.034	0.035
18.97	0.034	0.035
18.98	0.034	0.035
18.99	0.034	0.034
19	0.034	0.034
19.01	0.034	0.034
19.02	0.034	0.034
19.03	0.034	0.034
19.04	0.034	0.034
19.05	0.034	0.034
19.06	0.034	0.034
19.07	0.034	0.034
19.08	0.034	0.034
19.09	0.034	0.034
19.1	0.034	0.034
19.11	0.034	0.034
19.12	0.034	0.034
19.13	0.034	0.034
19.14	0.034	0.034
19.15	0.034	0.034
19.16	0.034	0.034
19.17	0.034	0.034
19.18	0.033	0.034
19.19	0.033	0.034
19.2	0.033	0.034
19.21	0.033	0.034
19.22	0.033	0.034
19.23	0.033	0.034
19.24	0.033	0.034
19.25	0.033	0.034
19.26	0.033	0.034
19.27	0.033	0.034
19.28	0.033	0.034
19.29	0.033	0.034
19.3	0.033	0.034
19.31	0.033	0.034
19.32	0.033	0.034
19.33	0.033	0.034
19.34	0.033	0.034
19.35	0.033	0.034
19.36	0.033	0.034
19.37	0.033	0.034
19.38	0.033	0.034
19.39	0.033	0.034
19.4	0.033	0.034
19.41	0.033	0.034
19.42	0.033	0.034
19.43	0.033	0.034
19.44	0.033	0.034
19.45	0.033	0.034
19.46	0.033	0.034
19.47	0.033	0.034
19.48	0.033	0.034
19.49	0.033	0.034
19.5	0.033	0.034
19.51	0.033	0.033
19.52	0.033	0.033
19.53	0.033	0.033
19.54	0.033	0.033
19.55	0.033	0.033
19.56	0.033	0.033
19.57	0.033	0.033
19.58	0.033	0.033
19.59	0.033	0.033
19.6	0.033	0.033
19.61	0.033	0.033
19.62	0.033	0.033
19.63	0.033	0.033
19.64	0.033	0.033
19.65	0.033	0.033
19.66	0.033	0.033
19.67	0.033	0.033
19.68	0.033	0.033
19.69	0.033	0.033
19.7	0.033	0.033
19.71	0.033	0.033
19.72	0.033	0.033
19.73	0.033	0.033
19.74	0.033	0.033
19.75	0.032	0.033
19.76	0.032	0.033
19.77	0.032	0.033
19.78	0.032	0.033
19.79	0.032	0.033
19.8	0.032	0.033
19.81	0.032	0.033
19.82	0.032	0.033
19.83	0.032	0.033
19.84	0.032	0.033
19.85	0.032	0.033
19.86	0.032	0.033
19.87	0.032	0.033
19.88	0.032	0.033
19.89	0.032	0.033
19.9	0.032	0.033
19.91	0.032	0.033
19.92	0.032	0.033
19.93	0.032	0.033
19.94	0.032	0.033
19.95	0.032	0.033
19.96	0.032	0.033
19.97	0.032	0.033
19.98	0.032	0.033
19.99	0.032	0.033
20	0.032	0.033
20.01	0.032	0.033
20.02	0.032	0.033
20.03	0.032	0.033
20.04	0.032	0.033
20.05	0.032	0.033
20.06	0.032	0.032
20.07	0.032	0.032
20.08	0.032	0.032
20.09	0.032	0.032
20.1	0.032	0.032
20.11	0.032	0.032
20.12	0.032	0.032
20.13	0.032	0.032
20.14	0.032	0.032
20.15	0.032	0.032
20.16	0.032	0.032
20.17	0.032	0.032
20.18	0.032	0.032
20.19	0.032	0.032
20.2	0.032	0.032
20.21	0.032	0.032
20.22	0.032	0.032
20.23	0.032	0.032
20.24	0.032	0.032
20.25	0.032	0.032
20.26	0.032	0.032
20.27	0.032	0.032
20.28	0.032	0.032
20.29	0.032	0.032
20.3	0.032	0.032
20.31	0.032	0.032
20.32	0.032	0.032
20.33	0.032	0.032
20.34	0.031	0.032
20.35	0.031	0.032
20.36	0.031	0.032
20.37	0.031	0.032
20.38	0.031	0.032
20.39	0.031	0.032
20.4	0.031	0.032
20.41	0.031	0.032
20.42	0.031	0.032
20.43	0.031	0.032
20.44	0.031	0.032
20.45	0.031	0.032
20.46	0.031	0.032
20.47	0.031	0.032
20.48	0.031	0.032
20.49	0.031	0.032
20.5	0.031	0.032
20.51	0.031	0.032
20.52	0.031	0.032
20.53	0.031	0.032
20.54	0.031	0.032
20.55	0.031	0.032
20.56	0.031	0.032
20.57	0.031	0.032
20.58	0.031	0.032
20.59	0.031	0.032
20.6	0.031	0.032
20.61	0.031	0.032
20.62	0.031	0.032
20.63	0.031	0.032
20.64	0.031	0.031
20.65	0.031	0.031
20.66	0.031	0.031
20.67	0.031	0.031
20.68	0.031	0.031
20.69	0.031	0.031
20.7	0.031	0.031
20.71	0.031	0.031
20.72	0.031	0.031
20.73	0.031	0.031
20.74	0.031	0.031
20.75	0.031	0.031
20.76	0.031	0.031
20.77	0.031	0.031
20.78	0.031	0.031
20.79	0.031	0.031
20.8	0.031	0.031
20.81	0.031	0.031
20.82	0.031	0.031
20.83	0.031	0.031
20.84	0.031	0.031
20.85	0.031	0.031
20.86	0.031	0.031
20.87	0.031	0.031
20.88	0.031	0.031
20.89	0.031	0.031
20.9	0.031	0.031
20.91	0.031	0.031
20.92	0.031	0.031
20.93	0.031	0.031
20.94	0.031	0.031
20.95	0.031	0.031
20.96	0.031	0.031
20.97	0.031	0.031
20.98	0.03	0.031
20.99	0.03	0.031
21	0.03	0.031
21.01	0.03	0.031
21.02	0.03	0.031
21.03	0.03	0.031
21.04	0.03	0.031
21.05	0.03	0.031
21.06	0.03	0.031
21.07	0.03	0.031
21.08	0.03	0.031
21.09	0.03	0.031
21.1	0.03	0.031
21.11	0.03	0.031
21.12	0.03	0.031
21.13	0.03	0.031
21.14	0.03	0.031
21.15	0.03	0.031
21.16	0.03	0.031
21.17	0.03	0.031
21.18	0.03	0.031
21.19	0.03	0.031
21.2	0.03	0.031
21.21	0.03	0.031
21.22	0.03	0.031
21.23	0.03	0.031
21.24	0.03	0.031
21.25	0.03	0.031
21.26	0.03	0.03
21.27	0.03	0.03
21.28	0.03	0.03
21.29	0.03	0.03
21.3	0.03	0.03
21.31	0.03	0.03
21.32	0.03	0.03
21.33	0.03	0.03
21.34	0.03	0.03
21.35	0.03	0.03
21.36	0.03	0.03
21.37	0.03	0.03
21.38	0.03	0.03
21.39	0.03	0.03
21.4	0.03	0.03
21.41	0.03	0.03
21.42	0.03	0.03
21.43	0.03	0.03
21.44	0.03	0.03
21.45	0.03	0.03
21.46	0.03	0.03
21.47	0.03	0.03
21.48	0.03	0.03
21.49	0.03	0.03
21.5	0.03	0.03
21.51	0.03	0.03
21.52	0.03	0.03
21.53	0.03	0.03
21.54	0.03	0.03
21.55	0.03	0.03
21.56	0.03	0.03
21.57	0.03	0.03
21.58	0.03	0.03
21.59	0.03	0.03
21.6	0.03	0.03
21.61	0.03	0.03
21.62	0.03	0.03
21.63	0.03	0.03
21.64	0.03	0.03
21.65	0.03	0.03
21.66	0.029	0.03
21.67	0.029	0.03
21.68	0.029	0.03
21.69	0.029	0.03
21.7	0.029	0.03
21.71	0.029	0.03
21.72	0.029	0.03
21.73	0.029	0.03
21.74	0.029	0.03
21.75	0.029	0.03
21.76	0.029	0.03
21.77	0.029	0.03
21.78	0.029	0.03
21.79	0.029	0.03
21.8	0.029	0.03
21.81	0.029	0.03
21.82	0.029	0.03
21.83	0.029	0.03
21.84	0.029	0.03
21.85	0.029	0.03
21.86	0.029	0.03
21.87	0.029	0.03
21.88	0.029	0.03
21.89	0.029	0.03
21.9	0.029	0.03
21.91	0.029	0.03
21.92	0.029	0.029
21.93	0.029	0.029
21.94	0.029	0.029
21.95	0.029	0.029
21.96	0.029	0.029
21.97	0.029	0.029
21.98	0.029	0.029
21.99	0.029	0.029
22	0.029	0.029
22.01	0.029	0.029
22.02	0.029	0.029
22.03	0.029	0.029
22.04	0.029	0.029
22.05	0.029	0.029
22.06	0.029	0.029
22.07	0.029	0.029
22.08	0.029	0.029
22.09	0.029	0.029
22.1	0.029	0.029
22.11	0.029	0.029
22.12	0.029	0.029
22.13	0.029	0.029
22.14	0.029	0.029
22.15	0.029	0.029
22.16	0.029	0.029
22.17	0.029	0.029
22.18	0.029	0.029
22.19	0.029	0.029
22.2	0.029	0.029
22.21	0.029	0.029
22.22	0.029	0.029
22.23	0.029	0.029
22.24	0.029	0.029
22.25	0.029	0.029
22.26	0.029	0.029
22.27	0.029	0.029
22.28	0.029	0.029
22.29	0.029	0.029
22.3	0.029	0.029
22.31	0.029	0.029
22.32	0.029	0.029
22.33	0.029	0.029
22.34	0.029	0.029
22.35	0.029	0.029
22.36	0.029	0.029
22.37	0.029	0.029
22.38	0.029	0.029
22.39	0.028	0.029
22.4	0.028	0.029
22.41	0.028	0.029
22.42	0.028	0.029
22.43	0.028	0.029
22.44	0.028	0.029
22.45	0.028	0.029
22.46	0.028	0.029
22.47	0.028	0.029
22.48	0.028	0.029
22.49	0.028	0.029
22.5	0.028	0.029
22.51	0.028	0.029
22.52	0.028	0.029
22.53	0.028	0.029
22.54	0.028	0.029
22.55	0.028	0.029
22.56	0.028	0.029
22.57	0.028	0.029
22.58	0.028	0.029
22.59	0.028	0.029
22.6	0.028	0.029
22.61	0.028	0.029
22.62	0.028	0.029
22.63	0.028	0.028
22.64	0.028	0.028
22.65	0.028	0.028
22.66	0.028	0.028
22.67	0.028	0.028
22.68	0.028	0.028
22.69	0.028	0.028
22.7	0.028	0.028
22.71	0.028	0.028
22.72	0.028	0.028
22.73	0.028	0.028
22.74	0.028	0.028
22.75	0.028	0.028
22.76	0.028	0.028
22.77	0.028	0.028
22.78	0.028	0.028
22.79	0.028	0.028
22.8	0.028	0.028
22.81	0.028	0.028
22.82	0.028	0.028
22.83	0.028	0.028
22.84	0.028	0.028
22.85	0.028	0.028
22.86	0.028	0.028
22.87	0.028	0.028
22.88	0.028	0.028
22.89	0.028	0.028
22.9	0.028	0.028
22.91	0.028	0.028
22.92	0.028	0.028
22.93	0.028	0.028
22.94	0.028	0.028
22.95	0.028	0.028
22.96	0.028	0.028
22.97	0.028	0.028
22.98	0.028	0.028
22.99	0.028	0.028
23	0.028	0.028
23.01	0.028	0.028
23.02	0.028	0.028
23.03	0.028	0.028
23.04	0.028	0.028
23.05	0.028	0.028
23.06	0.028	0.028
23.07	0.028	0.028
23.08	0.028	0.028
23.09	0.028	0.028
23.1	0.028	0.028
23.11	0.028	0.028
23.12	0.028	0.028
23.13	0.028	0.028
23.14	0.028	0.028
23.15	0.028	0.028
23.16	0.028	0.028
23.17	0.027	0.028
23.18	0.027	0.028
23.19	0.027	0.028
23.2	0.027	0.028
23.21	0.027	0.028
23.22	0.027	0.028
23.23	0.027	0.028
23.24	0.027	0.028
23.25	0.027	0.028
23.26	0.027	0.028
23.27	0.027	0.028
23.28	0.027	0.028
23.29	0.027	0.028
23.3	0.027	0.028
23.31	0.027	0.028
23.32	0.027	0.028
23.33	0.027	0.028
23.34	0.027	0.028
23.35	0.027	0.028
23.36	0.027	0.028
23.37	0.027	0.028
23.38	0.027	0.028
23.39	0.027	0.027
23.4	0.027	0.027
23.41	0.027	0.027
23.42	0.027	0.027
23.43	0.027	0.027
23.44	0.027	0.027
23.45	0.027	0.027
23.46	0.027	0.027
23.47	0.027	0.027
23.48	0.027	0.027
23.49	0.027	0.027
23.5	0.027	0.027
23.51	0.027	0.027
23.52	0.027	0.027
23.53	0.027	0.027
23.54	0.027	0.027
23.55	0.027	0.027
23.56	0.027	0.027
23.57	0.027	0.027
23.58	0.027	0.027
23.59	0.027	0.027
23.6	0.027	0.027
23.61	0.027	0.027
23.62	0.027	0.027
23.63	0.027	0.027
23.64	0.027	0.027
23.65	0.027	0.027
23.66	0.027	0.027
23.67	0.027	0.027
23.68	0.027	0.027
23.69	0.027	0.027
23.7	0.027	0.027
23.71	0.027	0.027
23.72	0.027	0.027
23.73	0.027	0.027
23.74	0.027	0.027
23.75	0.027	0.027
23.76	0.027	0.027
23.77	0.027	0.027
23.78	0.027	0.027
23.79	0.027	0.027
23.8	0.027	0.027
23.81	0.027	0.027
23.82	0.027	0.027
23.83	0.027	0.027
23.84	0.027	0.027
23.85	0.027	0.027
23.86	0.027	0.027
23.87	0.027	0.027
23.88	0.027	0.027
23.89	0.027	0.027
23.9	0.027	0.027
23.91	0.027	0.027
23.92	0.027	0.027
23.93	0.027	0.027
23.94	0.027	0.027
23.95	0.027	0.027
23.96	0.027	0.027
23.97	0.027	0.027
23.98	0.027	0.027
23.99	0.027	0.027
24	0.027	0.027
24.01	0.026	0.027
24.02	0.026	0.027
24.03	0.026	0.027
24.04	0.026	0.027
24.05	0.026	0.027
24.06	0.026	0.027
24.07	0.026	0.027
24.08	0.026	0.027
24.09	0.026	0.027
24.1	0.026	0.027
24.11	0.026	0.027
24.12	0.026	0.027
24.13	0.026	0.027
24.14	0.026	0.027
24.15	0.026	0.027
24.16	0.026	0.027
24.17	0.026	0.027
24.18	0.026	0.027
24.19	0.026	0.027
24.2	0.026	0.026
24.21	0.026	0.026
24.22	0.026	0.026
24.23	0.026	0.026
24.24	0.026	0.026
24.25	0.026	0.026
24.26	0.026	0.026
24.27	0.026	0.026
24.28	0.026	0.026
24.29	0.026	0.026
24.3	0.026	0.026
24.31	0.026	0.026
24.32	0.026	0.026
24.33	0.026	0.026
24.34	0.026	0.026
24.35	0.026	0.026
24.36	0.026	0.026
24.37	0.026	0.026
24.38	0.026	0.026
24.39	0.026	0.026
24.4	0.026	0.026
24.41	0.026	0.026
24.42	0.026	0.026
24.43	0.026	0.026
24.44	0.026	0.026
24.45	0.026	0.026
24.46	0.026	0.026
24.47	0.026	0.026
24.48	0.026	0.026
24.49	0.026	0.026
24.5	0.026	0.026
24.51	0.026	0.026
24.52	0.026	0.026
24.53	0.026	0.026
24.54	0.026	0.026
24.55	0.026	0.026
24.56	0.026	0.026
24.57	0.026	0.026
24.58	0.026	0.026
24.59	0.026	0.026
24.6	0.026	0.026
24.61	0.026	0.026
24.62	0.026	0.026
24.63	0.026	0.026
24.64	0.026	0.026
24.65	0.026	0.026
24.66	0.026	0.026
24.67	0.026	0.026
24.68	0.026	0.026
24.69	0.026	0.026
24.7	0.026	0.026
24.71	0.026	0.026
24.72	0.026	0.026
24.73	0.026	0.026
24.74	0.026	0.026
24.75	0.026	0.026
24.76	0.026	0.026
24.77	0.026	0.026
24.78	0.026	0.026
24.79	0.026	0.026
24.8	0.026	0.026
24.81	0.026	0.026
24.82	0.026	0.026
24.83	0.026	0.026
24.84	0.026	0.026
24.85	0.026	0.026
24.86	0.026	0.026
24.87	0.026	0.026
24.88	0.026	0.026
24.89	0.026	0.026
24.9	0.026	0.026
24.91	0.026	0.026
24.92	0.025	0.026
24.93	0.025	0.026
24.94	0.025	0.026
24.95	0.025	0.026
24.96	0.025	0.026
24.97	0.025	0.026
24.98	0.025	0.026
24.99	0.025	0.026
25	0.025	0.026
25.01	0.025	0.026
25.02	0.025	0.026
25.03	0.025	0.026
25.04	0.025	0.026
25.05	0.025	0.026
25.06	0.025	0.026
25.07	0.025	0.026
25.08	0.025	0.025
25.09	0.025	0.025
25.1	0.025	0.025
25.11	0.025	0.025
25.12	0.025	0.025
25.13	0.025	0.025
25.14	0.025	0.025
25.15	0.025	0.025
25.16	0.025	0.025
25.17	0.025	0.025
25.18	0.025	0.025
25.19	0.025	0.025
25.2	0.025	0.025
25.21	0.025	0.025
25.22	0.025	0.025
25.23	0.025	0.025
25.24	0.025	0.025
25.25	0.025	0.025
25.26	0.025	0.025
25.27	0.025	0.025
25.28	0.025	0.025
25.29	0.025	0.025
25.3	0.025	0.025
25.31	0.025	0.025
25.32	0.025	0.025
25.33	0.025	0.025
25.34	0.025	0.025
25.35	0.025	0.025
25.36	0.025	0.025
25.37	0.025	0.025
25.38	0.025	0.025
25.39	0.025	0.025
25.4	0.025	0.025
25.41	0.025	0.025
25.42	0.025	0.025
25.43	0.025	0.025
25.44	0.025	0.025
25.45	0.025	0.025
25.46	0.025	0.025
25.47	0.025	0.025
25.48	0.025	0.025
25.49	0.025	0.025
25.5	0.025	0.025
25.51	0.025	0.025
25.52	0.025	0.025
25.53	0.025	0.025
25.54	0.025	0.025
25.55	0.025	0.025
25.56	0.025	0.025
25.57	0.025	0.025
25.58	0.025	0.025
25.59	0.025	0.025
25.6	0.025	0.025
25.61	0.025	0.025
25.62	0.025	0.025
25.63	0.025	0.025
25.64	0.025	0.025
25.65	0.025	0.025
25.66	0.025	0.025
25.67	0.025	0.025
25.68	0.025	0.025
25.69	0.025	0.025
25.7	0.025	0.025
25.71	0.025	0.025
25.72	0.025	0.025
25.73	0.025	0.025
25.74	0.025	0.025
25.75	0.025	0.025
25.76	0.025	0.025
25.77	0.025	0.025
25.78	0.025	0.025
25.79	0.025	0.025
25.8	0.025	0.025
25.81	0.025	0.025
25.82	0.025	0.025
25.83	0.025	0.025
25.84	0.025	0.025
25.85	0.025	0.025
25.86	0.025	0.025
25.87	0.025	0.025
25.88	0.025	0.025
25.89	0.025	0.025
25.9	0.024	0.025
25.91	0.024	0.025
25.92	0.024	0.025
25.93	0.024	0.025
25.94	0.024	0.025
25.95	0.024	0.025
25.96	0.024	0.025
25.97	0.024	0.025
25.98	0.024	0.025
25.99	0.024	0.025
26	0.024	0.025
26.01	0.024	0.024
26.02	0.024	0.024
26.03	0.024	0.024
26.04	0.024	0.024
26.05	0.024	0.024
26.06	0.024	0.024
26.07	0.024	0.024
26.08	0.024	0.024
26.09	0.024	0.024
26.1	0.024	0.024
26.11	0.024	0.024
26.12	0.024	0.024
26.13	0.024	0.024
26.14	0.024	0.024
26.15	0.024	0.024
26.16	0.024	0.024
26.17	0.024	0.024
26.18	0.024	0.024
26.19	0.024	0.024
26.2	0.024	0.024
26.21	0.024	0.024
26.22	0.024	0.024
26.23	0.024	0.024
26.24	0.024	0.024
26.25	0.024	0.024
26.26	0.024	0.024
26.27	0.024	0.024
26.28	0.024	0.024
26.29	0.024	0.024
26.3	0.024	0.024
26.31	0.024	0.024
26.32	0.024	0.024
26.33	0.024	0.024
26.34	0.024	0.024
26.35	0.024	0.024
26.36	0.024	0.024
26.37	0.024	0.024
26.38	0.024	0.024
26.39	0.024	0.024
26.4	0.024	0.024
26.41	0.024	0.024
26.42	0.024	0.024
26.43	0.024	0.024
26.44	0.024	0.024
26.45	0.024	0.024
26.46	0.024	0.024
26.47	0.024	0.024
26.48	0.024	0.024
26.49	0.024	0.024
26.5	0.024	0.024
26.51	0.024	0.024
26.52	0.024	0.024
26.53	0.024	0.024
26.54	0.024	0.024
26.55	0.024	0.024
26.56	0.024	0.024
26.57	0.024	0.024
26.58	0.024	0.024
26.59	0.024	0.024
26.6	0.024	0.024
26.61	0.024	0.024
26.62	0.024	0.024
26.63	0.024	0.024
26.64	0.024	0.024
26.65	0.024	0.024
26.66	0.024	0.024
26.67	0.024	0.024
26.68	0.024	0.024
26.69	0.024	0.024
26.7	0.024	0.024
26.71	0.024	0.024
26.72	0.024	0.024
26.73	0.024	0.024
26.74	0.024	0.024
26.75	0.024	0.024
26.76	0.024	0.024
26.77	0.024	0.024
26.78	0.024	0.024
26.79	0.024	0.024
26.8	0.024	0.024
26.81	0.024	0.024
26.82	0.024	0.024
26.83	0.024	0.024
26.84	0.024	0.024
26.85	0.024	0.024
26.86	0.024	0.024
26.87	0.024	0.024
26.88	0.024	0.024
26.89	0.024	0.024
26.9	0.024	0.024
26.91	0.024	0.024
26.92	0.024	0.024
26.93	0.024	0.024
26.94	0.024	0.024
26.95	0.024	0.024
26.96	0.024	0.024
26.97	0.023	0.024
26.98	0.023	0.024
26.99	0.023	0.024
27	0.023	0.024
27.01	0.023	0.024
27.02	0.023	0.023
27.03	0.023	0.023
27.04	0.023	0.023
27.05	0.023	0.023
27.06	0.023	0.023
27.07	0.023	0.023
27.08	0.023	0.023
27.09	0.023	0.023
27.1	0.023	0.023
27.11	0.023	0.023
27.12	0.023	0.023
27.13	0.023	0.023
27.14	0.023	0.023
27.15	0.023	0.023
27.16	0.023	0.023
27.17	0.023	0.023
27.18	0.023	0.023
27.19	0.023	0.023
27.2	0.023	0.023
27.21	0.023	0.023
27.22	0.023	0.023
27.23	0.023	0.023
27.24	0.023	0.023
27.25	0.023	0.023
27.26	0.023	0.023
27.27	0.023	0.023
27.28	0.023	0.023
27.29	0.023	0.023
27.3	0.023	0.023
27.31	0.023	0.023
27.32	0.023	0.023
27.33	0.023	0.023
27.34	0.023	0.023
27.35	0.023	0.023
27.36	0.023	0.023
27.37	0.023	0.023
27.38	0.023	0.023
27.39	0.023	0.023
27.4	0.023	0.023
27.41	0.023	0.023
27.42	0.023	0.023
27.43	0.023	0.023
27.44	0.023	0.023
27.45	0.023	0.023
27.46	0.023	0.023
27.47	0.023	0.023
27.48	0.023	0.023
27.49	0.023	0.023
27.5	0.023	0.023
27.51	0.023	0.023
27.52	0.023	0.023
27.53	0.023	0.023
27.54	0.023	0.023
27.55	0.023	0.023
27.56	0.023	0.023
27.57	0.023	0.023
27.58	0.023	0.023
27.59	0.023	0.023
27.6	0.023	0.023
27.61	0.023	0.023
27.62	0.023	0.023
27.63	0.023	0.023
27.64	0.023	0.023
27.65	0.023	0.023
27.66	0.023	0.023
27.67	0.023	0.023
27.68	0.023	0.023
27.69	0.023	0.023
27.7	0.023	0.023
27.71	0.023	0.023
27.72	0.023	0.023
27.73	0.023	0.023
27.74	0.023	0.023
27.75	0.023	0.023
27.76	0.023	0.023
27.77	0.023	0.023
27.78	0.023	0.023
27.79	0.023	0.023
27.8	0.023	0.023
27.81	0.023	0.023
27.82	0.023	0.023
27.83	0.023	0.023
27.84	0.023	0.023
27.85	0.023	0.023
27.86	0.023	0.023
27.87	0.023	0.023
27.88	0.023	0.023
27.89	0.023	0.023
27.9	0.023	0.023
27.91	0.023	0.023
27.92	0.023	0.023
27.93	0.023	0.023
27.94	0.023	0.023
27.95	0.023	0.023
27.96	0.023	0.023
27.97	0.023	0.023
27.98	0.023	0.023
27.99	0.023	0.023
28	0.023	0.023
28.01	0.023	0.023
28.02	0.023	0.023
28.03	0.023	0.023
28.04	0.023	0.023
28.05	0.023	0.023
28.06	0.023	0.023
28.07	0.023	0.023
28.08	0.023	0.023
28.09	0.023	0.023
28.1	0.023	0.023
28.11	0.023	0.022
28.12	0.023	0.022
28.13	0.022	0.022
28.14	0.022	0.022
28.15	0.022	0.022
28.16	0.022	0.022
28.17	0.022	0.022
28.18	0.022	0.022
28.19	0.022	0.022
28.2	0.022	0.022
28.21	0.022	0.022
28.22	0.022	0.022
28.23	0.022	0.022
28.24	0.022	0.022
28.25	0.022	0.022
28.26	0.022	0.022
28.27	0.022	0.022
28.28	0.022	0.022
28.29	0.022	0.022
28.3	0.022	0.022
28.31	0.022	0.022
28.32	0.022	0.022
28.33	0.022	0.022
28.34	0.022	0.022
28.35	0.022	0.022
28.36	0.022	0.022
28.37	0.022	0.022
28.38	0.022	0.022
28.39	0.022	0.022
28.4	0.022	0.022
28.41	0.022	0.022
28.42	0.022	0.022
28.43	0.022	0.022
28.44	0.022	0.022
28.45	0.022	0.022
28.46	0.022	0.022
28.47	0.022	0.022
28.48	0.022	0.022
28.49	0.022	0.022
28.5	0.022	0.022
28.51	0.022	0.022
28.52	0.022	0.022
28.53	0.022	0.022
28.54	0.022	0.022
28.55	0.022	0.022
28.56	0.022	0.022
28.57	0.022	0.022
28.58	0.022	0.022
28.59	0.022	0.022
28.6	0.022	0.022
28.61	0.022	0.022
28.62	0.022	0.022
28.63	0.022	0.022
28.64	0.022	0.022
28.65	0.022	0.022
28.66	0.022	0.022
28.67	0.022	0.022
28.68	0.022	0.022
28.69	0.022	0.022
28.7	0.022	0.022
28.71	0.022	0.022
28.72	0.022	0.022
28.73	0.022	0.022
28.74	0.022	0.022
28.75	0.022	0.022
28.76	0.022	0.022
28.77	0.022	0.022
28.78	0.022	0.022
28.79	0.022	0.022
28.8	0.022	0.022
28.81	0.022	0.022
28.82	0.022	0.022
28.83	0.022	0.022
28.84	0.022	0.022
28.85	0.022	0.022
28.86	0.022	0.022
28.87	0.022	0.022
28.88	0.022	0.022
28.89	0.022	0.022
28.9	0.022	0.022
28.91	0.022	0.022
28.92	0.022	0.022
28.93	0.022	0.022
28.94	0.022	0.022
28.95	0.022	0.022
28.96	0.022	0.022
28.97	0.022	0.022
28.98	0.022	0.022
28.99	0.022	0.022
29	0.022	0.022
29.01	0.022	0.022
29.02	0.022	0.022
29.03	0.022	0.022
29.04	0.022	0.022
29.05	0.022	0.022
29.06	0.022	0.022
29.07	0.022	0.022
29.08	0.022	0.022
29.09	0.022	0.022
29.1	0.022	0.022
29.11	0.022	0.022
29.12	0.022	0.022
29.13	0.022	0.022
29.14	0.022	0.022
29.15	0.022	0.022
29.16	0.022	0.022
29.17	0.022	0.022
29.18	0.022	0.022
29.19	0.022	0.022
29.2	0.022	0.022
29.21	0.022	0.022
29.22	0.022	0.022
29.23	0.022	0.022
29.24	0.022	0.022
29.25	0.022	0.022
29.26	0.022	0.022
29.27	0.022	0.022
29.28	0.022	0.022
29.29	0.022	0.022
29.3	0.022	0.021
29.31	0.022	0.021
29.32	0.022	0.021
29.33	0.022	0.021
29.34	0.022	0.021
29.35	0.022	0.021
29.36	0.022	0.021
29.37	0.022	0.021
29.38	0.022	0.021
29.39	0.022	0.021
29.4	0.021	0.021
29.41	0.021	0.021
29.42	0.021	0.021
29.43	0.021	0.021
29.44	0.021	0.021
29.45	0.021	0.021
29.46	0.021	0.021
29.47	0.021	0.021
29.48	0.021	0.021
29.49	0.021	0.021
29.5	0.021	0.021
29.51	0.021	0.021
29.52	0.021	0.021
29.53	0.021	0.021
29.54	0.021	0.021
29.55	0.021	0.021
29.56	0.021	0.021
29.57	0.021	0.021
29.58	0.021	0.021
29.59	0.021	0.021
29.6	0.021	0.021
29.61	0.021	0.021
29.62	0.021	0.021
29.63	0.021	0.021
29.64	0.021	0.021
29.65	0.021	0.021
29.66	0.021	0.021
29.67	0.021	0.021
29.68	0.021	0.021
29.69	0.021	0.021
29.7	0.021	0.021
29.71	0.021	0.021
29.72	0.021	0.021
29.73	0.021	0.021
29.74	0.021	0.021
29.75	0.021	0.021
29.76	0.021	0.021
29.77	0.021	0.021
29.78	0.021	0.021
29.79	0.021	0.021
29.8	0.021	0.021
29.81	0.021	0.021
29.82	0.021	0.021
29.83	0.021	0.021
29.84	0.021	0.021
29.85	0.021	0.021
29.86	0.021	0.021
29.87	0.021	0.021
29.88	0.021	0.021
29.89	0.021	0.021
29.9	0.021	0.021
29.91	0.021	0.021
29.92	0.021	0.021
29.93	0.021	0.021
29.94	0.021	0.021
29.95	0.021	0.021
29.96	0.021	0.021
29.97	0.021	0.021
29.98	0.021	0.021
29.99	0.021	0.021
30	0.021	0.021
30.01	0.021	0.021
30.02	0.021	0.021
30.03	0.021	0.021
30.04	0.021	0.021
30.05	0.021	0.021
30.06	0.021	0.021
30.07	0.021	0.021
30.08	0.021	0.021
30.09	0.021	0.021
30.1	0.021	0.021
30.11	0.021	0.021
30.12	0.021	0.021
30.13	0.021	0.021
30.14	0.021	0.021
30.15	0.021	0.021
30.16	0.021	0.021
30.17	0.021	0.021
30.18	0.021	0.021
30.19	0.021	0.021
30.2	0.021	0.021
30.21	0.021	0.021
30.22	0.021	0.021
30.23	0.021	0.021
30.24	0.021	0.021
30.25	0.021	0.021
30.26	0.021	0.021
30.27	0.021	0.021
30.28	0.021	0.021
30.29	0.021	0.021
30.3	0.021	0.021
30.31	0.021	0.021
30.32	0.021	0.021
30.33	0.021	0.021
30.34	0.021	0.021
30.35	0.021	0.021
30.36	0.021	0.021
30.37	0.021	0.021
30.38	0.021	0.021
30.39	0.021	0.021
30.4	0.021	0.021
30.41	0.021	0.021
30.42	0.021	0.021
30.43	0.021	0.021
30.44	0.021	0.021
30.45	0.021	0.021
30.46	0.021	0.021
30.47	0.021	0.021
30.48	0.021	0.021
30.49	0.021	0.021
30.5	0.021	0.021
30.51	0.021	0.021
30.52	0.021	0.021
30.53	0.021	0.021
30.54	0.021	0.021
30.55	0.021	0.021
30.56	0.021	0.021
30.57	0.021	0.021
30.58	0.021	0.021
30.59	0.021	0.021
30.6	0.021	0.021
30.61	0.021	0.02
30.62	0.021	0.02
30.63	0.021	0.02
30.64	0.021	0.02
30.65	0.021	0.02
30.66	0.021	0.02
30.67	0.021	0.02
30.68	0.021	0.02
30.69	0.021	0.02
30.7	0.021	0.02
30.71	0.021	0.02
30.72	0.021	0.02
30.73	0.021	0.02
30.74	0.021	0.02
30.75	0.021	0.02
30.76	0.021	0.02
30.77	0.021	0.02
30.78	0.021	0.02
30.79	0.02	0.02
30.8	0.02	0.02
30.81	0.02	0.02
30.82	0.02	0.02
30.83	0.02	0.02
30.84	0.02	0.02
30.85	0.02	0.02
30.86	0.02	0.02
30.87	0.02	0.02
30.88	0.02	0.02
30.89	0.02	0.02
30.9	0.02	0.02
30.91	0.02	0.02
30.92	0.02	0.02
30.93	0.02	0.02
30.94	0.02	0.02
30.95	0.02	0.02
30.96	0.02	0.02
30.97	0.02	0.02
30.98	0.02	0.02
30.99	0.02	0.02
31	0.02	0.02
31.01	0.02	0.02
31.02	0.02	0.02
31.03	0.02	0.02
31.04	0.02	0.02
31.05	0.02	0.02
31.06	0.02	0.02
31.07	0.02	0.02
31.08	0.02	0.02
31.09	0.02	0.02
31.1	0.02	0.02
31.11	0.02	0.02
31.12	0.02	0.02
31.13	0.02	0.02
31.14	0.02	0.02
31.15	0.02	0.02
31.16	0.02	0.02
31.17	0.02	0.02
31.18	0.02	0.02
31.19	0.02	0.02
31.2	0.02	0.02
31.21	0.02	0.02
31.22	0.02	0.02
31.23	0.02	0.02
31.24	0.02	0.02
31.25	0.02	0.02
31.26	0.02	0.02
31.27	0.02	0.02
31.28	0.02	0.02
31.29	0.02	0.02
31.3	0.02	0.02
31.31	0.02	0.02
31.32	0.02	0.02
31.33	0.02	0.02
31.34	0.02	0.02
31.35	0.02	0.02
31.36	0.02	0.02
31.37	0.02	0.02
31.38	0.02	0.02
31.39	0.02	0.02
31.4	0.02	0.02
31.41	0.02	0.02
31.42	0.02	0.02
31.43	0.02	0.02
31.44	0.02	0.02
31.45	0.02	0.02
31.46	0.02	0.02
31.47	0.02	0.02
31.48	0.02	0.02
31.49	0.02	0.02
31.5	0.02	0.02
31.51	0.02	0.02
31.52	0.02	0.02
31.53	0.02	0.02
31.54	0.02	0.02
31.55	0.02	0.02
31.56	0.02	0.02
31.57	0.02	0.02
31.58	0.02	0.02
31.59	0.02	0.02
31.6	0.02	0.02
31.61	0.02	0.02
31.62	0.02	0.02
31.63	0.02	0.02
31.64	0.02	0.02
31.65	0.02	0.02
31.66	0.02	0.02
31.67	0.02	0.02
31.68	0.02	0.02
31.69	0.02	0.02
31.7	0.02	0.02
31.71	0.02	0.02
31.72	0.02	0.02
31.73	0.02	0.02
31.74	0.02	0.02
31.75	0.02	0.02
31.76	0.02	0.02
31.77	0.02	0.02
31.78	0.02	0.02
31.79	0.02	0.02
31.8	0.02	0.02
31.81	0.02	0.02
31.82	0.02	0.02
31.83	0.02	0.02
31.84	0.02	0.02
31.85	0.02	0.02
31.86	0.02	0.02
31.87	0.02	0.02
31.88	0.02	0.02
31.89	0.02	0.02
31.9	0.02	0.02
31.91	0.02	0.02
31.92	0.02	0.02
31.93	0.02	0.02
31.94	0.02	0.02
31.95	0.02	0.02
31.96	0.02	0.02
31.97	0.02	0.02
31.98	0.02	0.02
31.99	0.02	0.02
32	0.02	0.02
32.01	0.02	0.02
32.02	0.02	0.02
32.03	0.02	0.02
32.04	0.02	0.02
32.05	0.02	0.019
32.06	0.02	0.019
32.07	0.02	0.019
32.08	0.02	0.019
32.09	0.02	0.019
32.1	0.02	0.019
32.11	0.02	0.019
32.12	0.02	0.019
32.13	0.02	0.019
32.14	0.02	0.019
32.15	0.02	0.019
32.16	0.02	0.019
32.17	0.02	0.019
32.18	0.02	0.019
32.19	0.02	0.019
32.2	0.02	0.019
32.21	0.02	0.019
32.22	0.02	0.019
32.23	0.02	0.019
32.24	0.02	0.019
32.25	0.02	0.019
32.26	0.02	0.019
32.27	0.02	0.019
32.28	0.02	0.019
32.29	0.02	0.019
32.3	0.02	0.019
32.31	0.02	0.019
32.32	0.02	0.019
32.33	0.019	0.019
32.34	0.019	0.019
32.35	0.019	0.019
32.36	0.019	0.019
32.37	0.019	0.019
32.38	0.019	0.019
32.39	0.019	0.019
32.4	0.019	0.019
32.41	0.019	0.019
32.42	0.019	0.019
32.43	0.019	0.019
32.44	0.019	0.019
32.45	0.019	0.019
32.46	0.019	0.019
32.47	0.019	0.019
32.48	0.019	0.019
32.49	0.019	0.019
32.5	0.019	0.019
32.51	0.019	0.019
32.52	0.019	0.019
32.53	0.019	0.019
32.54	0.019	0.019
32.55	0.019	0.019
32.56	0.019	0.019
32.57	0.019	0.019
32.58	0.019	0.019
32.59	0.019	0.019
32.6	0.019	0.019
32.61	0.019	0.019
32.62	0.019	0.019
32.63	0.019	0.019
32.64	0.019	0.019
32.65	0.019	0.019
32.66	0.019	0.019
32.67	0.019	0.019
32.68	0.019	0.019
32.69	0.019	0.019
32.7	0.019	0.019
32.71	0.019	0.019
32.72	0.019	0.019
32.73	0.019	0.019
32.74	0.019	0.019
32.75	0.019	0.019
32.76	0.019	0.019
32.77	0.019	0.019
32.78	0.019	0.019
32.79	0.019	0.019
32.8	0.019	0.019
32.81	0.019	0.019
32.82	0.019	0.019
32.83	0.019	0.019
32.84	0.019	0.019
32.85	0.019	0.019
32.86	0.019	0.019
32.87	0.019	0.019
32.88	0.019	0.019
32.89	0.019	0.019
32.9	0.019	0.019
32.91	0.019	0.019
32.92	0.019	0.019
32.93	0.019	0.019
32.94	0.019	0.019
32.95	0.019	0.019
32.96	0.019	0.019
32.97	0.019	0.019
32.98	0.019	0.019
32.99	0.019	0.019
33	0.019	0.019
33.01	0.019	0.019
33.02	0.019	0.019
33.03	0.019	0.019
33.04	0.019	0.019
33.05	0.019	0.019
33.06	0.019	0.019
33.07	0.019	0.019
33.08	0.019	0.019
33.09	0.019	0.019
33.1	0.019	0.019
33.11	0.019	0.019
33.12	0.019	0.019
33.13	0.019	0.019
33.14	0.019	0.019
33.15	0.019	0.019
33.16	0.019	0.019
33.17	0.019	0.019
33.18	0.019	0.019
33.19	0.019	0.019
33.2	0.019	0.019
33.21	0.019	0.019
33.22	0.019	0.019
33.23	0.019	0.019
33.24	0.019	0.019
33.25	0.019	0.019
33.26	0.019	0.019
33.27	0.019	0.019
33.28	0.019	0.019
33.29	0.019	0.019
33.3	0.019	0.019
33.31	0.019	0.019
33.32	0.019	0.019
33.33	0.019	0.019
33.34	0.019	0.019
33.35	0.019	0.019
33.36	0.019	0.019
33.37	0.019	0.019
33.38	0.019	0.019
33.39	0.019	0.019
33.4	0.019	0.019
33.41	0.019	0.019
33.42	0.019	0.019
33.43	0.019	0.019
33.44	0.019	0.019
33.45	0.019	0.019
33.46	0.019	0.019
33.47	0.019	0.019
33.48	0.019	0.019
33.49	0.019	0.019
33.5	0.019	0.019
33.51	0.019	0.019
33.52	0.019	0.019
33.53	0.019	0.019
33.54	0.019	0.019
33.55	0.019	0.019
33.56	0.019	0.019
33.57	0.019	0.019
33.58	0.019	0.019
33.59	0.019	0.019
33.6	0.019	0.019
33.61	0.019	0.019
33.62	0.019	0.019
33.63	0.019	0.019
33.64	0.019	0.018
33.65	0.019	0.018
33.66	0.019	0.018
33.67	0.019	0.018
33.68	0.019	0.018
33.69	0.019	0.018
33.7	0.019	0.018
33.71	0.019	0.018
33.72	0.019	0.018
33.73	0.019	0.018
33.74	0.019	0.018
33.75	0.019	0.018
33.76	0.019	0.018
33.77	0.019	0.018
33.78	0.019	0.018
33.79	0.019	0.018
33.8	0.019	0.018
33.81	0.019	0.018
33.82	0.019	0.018
33.83	0.019	0.018
33.84	0.019	0.018
33.85	0.019	0.018
33.86	0.019	0.018
33.87	0.019	0.018
33.88	0.019	0.018
33.89	0.019	0.018
33.9	0.019	0.018
33.91	0.019	0.018
33.92	0.019	0.018
33.93	0.019	0.018
33.94	0.019	0.018
33.95	0.019	0.018
33.96	0.019	0.018
33.97	0.019	0.018
33.98	0.019	0.018
33.99	0.019	0.018
34	0.019	0.018
34.01	0.019	0.018
34.02	0.019	0.018
34.03	0.019	0.018
34.04	0.018	0.018
34.05	0.018	0.018
34.06	0.018	0.018
34.07	0.018	0.018
34.08	0.018	0.018
34.09	0.018	0.018
34.1	0.018	0.018
34.11	0.018	0.018
34.12	0.018	0.018
34.13	0.018	0.018
34.14	0.018	0.018
34.15	0.018	0.018
34.16	0.018	0.018
34.17	0.018	0.018
34.18	0.018	0.018
34.19	0.018	0.018
34.2	0.018	0.018
34.21	0.018	0.018
34.22	0.018	0.018
34.23	0.018	0.018
34.24	0.018	0.018
34.25	0.018	0.018
34.26	0.018	0.018
34.27	0.018	0.018
34.28	0.018	0.018
34.29	0.018	0.018
34.3	0.018	0.018
34.31	0.018	0.018
34.32	0.018	0.018
34.33	0.018	0.018
34.34	0.018	0.018
34.35	0.018	0.018
34.36	0.018	0.018
34.37	0.018	0.018
34.38	0.018	0.018
34.39	0.018	0.018
34.4	0.018	0.018
34.41	0.018	0.018
34.42	0.018	0.018
34.43	0.018	0.018
34.44	0.018	0.018
34.45	0.018	0.018
34.46	0.018	0.018
34.47	0.018	0.018
34.48	0.018	0.018
34.49	0.018	0.018
34.5	0.018	0.018
34.51	0.018	0.018
34.52	0.018	0.018
34.53	0.018	0.018
34.54	0.018	0.018
34.55	0.018	0.018
34.56	0.018	0.018
34.57	0.018	0.018
34.58	0.018	0.018
34.59	0.018	0.018
34.6	0.018	0.018
34.61	0.018	0.018
34.62	0.018	0.018
34.63	0.018	0.018
34.64	0.018	0.018
34.65	0.018	0.018
34.66	0.018	0.018
34.67	0.018	0.018
34.68	0.018	0.018
34.69	0.018	0.018
34.7	0.018	0.018
34.71	0.018	0.018
34.72	0.018	0.018
34.73	0.018	0.018
34.74	0.018	0.018
34.75	0.018	0.018
34.76	0.018	0.018
34.77	0.018	0.018
34.78	0.018	0.018
34.79	0.018	0.018
34.8	0.018	0.018
34.81	0.018	0.018
34.82	0.018	0.018
34.83	0.018	0.018
34.84	0.018	0.018
34.85	0.018	0.018
34.86	0.018	0.018
34.87	0.018	0.018
34.88	0.018	0.018
34.89	0.018	0.018
34.9	0.018	0.018
34.91	0.018	0.018
34.92	0.018	0.018
34.93	0.018	0.018
34.94	0.018	0.018
34.95	0.018	0.018
34.96	0.018	0.018
34.97	0.018	0.018
34.98	0.018	0.018
34.99	0.018	0.018
35	0.018	0.018
35.01	0.018	0.018
35.02	0.018	0.018
35.03	0.018	0.018
35.04	0.018	0.018
35.05	0.018	0.018
35.06	0.018	0.018
35.07	0.018	0.018
35.08	0.018	0.018
35.09	0.018	0.018
35.1	0.018	0.018
35.11	0.018	0.018
35.12	0.018	0.018
35.13	0.018	0.018
35.14	0.018	0.018
35.15	0.018	0.018
35.16	0.018	0.018
35.17	0.018	0.018
35.18	0.018	0.018
35.19	0.018	0.018
35.2	0.018	0.018
35.21	0.018	0.018
35.22	0.018	0.018
35.23	0.018	0.018
35.24	0.018	0.018
35.25	0.018	0.018
35.26	0.018	0.018
35.27	0.018	0.018
35.28	0.018	0.018
35.29	0.018	0.018
35.3	0.018	0.018
35.31	0.018	0.018
35.32	0.018	0.018
35.33	0.018	0.018
35.34	0.018	0.018
35.35	0.018	0.018
35.36	0.018	0.018
35.37	0.018	0.018
35.38	0.018	0.018
35.39	0.018	0.018
35.4	0.018	0.018
35.41	0.018	0.017
35.42	0.018	0.017
35.43	0.018	0.017
35.44	0.018	0.017
35.45	0.018	0.017
35.46	0.018	0.017
35.47	0.018	0.017
35.48	0.018	0.017
35.49	0.018	0.017
35.5	0.018	0.017
35.51	0.018	0.017
35.52	0.018	0.017
35.53	0.018	0.017
35.54	0.018	0.017
35.55	0.018	0.017
35.56	0.018	0.017
35.57	0.018	0.017
35.58	0.018	0.017
35.59	0.018	0.017
35.6	0.018	0.017
35.61	0.018	0.017
35.62	0.018	0.017
35.63	0.018	0.017
35.64	0.018	0.017
35.65	0.018	0.017
35.66	0.018	0.017
35.67	0.018	0.017
35.68	0.018	0.017
35.69	0.018	0.017
35.7	0.018	0.017
35.71	0.018	0.017
35.72	0.018	0.017
35.73	0.018	0.017
35.74	0.018	0.017
35.75	0.018	0.017
35.76	0.018	0.017
35.77	0.018	0.017
35.78	0.018	0.017
35.79	0.018	0.017
35.8	0.018	0.017
35.81	0.018	0.017
35.82	0.018	0.017
35.83	0.018	0.017
35.84	0.018	0.017
35.85	0.018	0.017
35.86	0.018	0.017
35.87	0.018	0.017
35.88	0.018	0.017
35.89	0.018	0.017
35.9	0.018	0.017
35.91	0.018	0.017
35.92	0.018	0.017
35.93	0.018	0.017
35.94	0.018	0.017
35.95	0.017	0.017
35.96	0.017	0.017
35.97	0.017	0.017
35.98	0.017	0.017
35.99	0.017	0.017
36	0.017	0.017
36.01	0.017	0.017
36.02	0.017	0.017
36.03	0.017	0.017
36.04	0.017	0.017
36.05	0.017	0.017
36.06	0.017	0.017
36.07	0.017	0.017
36.08	0.017	0.017
36.09	0.017	0.017
36.1	0.017	0.017
36.11	0.017	0.017
36.12	0.017	0.017
36.13	0.017	0.017
36.14	0.017	0.017
36.15	0.017	0.017
36.16	0.017	0.017
36.17	0.017	0.017
36.18	0.017	0.017
36.19	0.017	0.017
36.2	0.017	0.017
36.21	0.017	0.017
36.22	0.017	0.017
36.23	0.017	0.017
36.24	0.017	0.017
36.25	0.017	0.017
36.26	0.017	0.017
36.27	0.017	0.017
36.28	0.017	0.017
36.29	0.017	0.017
36.3	0.017	0.017
36.31	0.017	0.017
36.32	0.017	0.017
36.33	0.017	0.017
36.34	0.017	0.017
36.35	0.017	0.017
36.36	0.017	0.017
36.37	0.017	0.017
36.38	0.017	0.017
36.39	0.017	0.017
36.4	0.017	0.017
36.41	0.017	0.017
36.42	0.017	0.017
36.43	0.017	0.017
36.44	0.017	0.017
36.45	0.017	0.017
36.46	0.017	0.017
36.47	0.017	0.017
36.48	0.017	0.017
36.49	0.017	0.017
36.5	0.017	0.017
36.51	0.017	0.017
36.52	0.017	0.017
36.53	0.017	0.017
36.54	0.017	0.017
36.55	0.017	0.017
36.56	0.017	0.017
36.57	0.017	0.017
36.58	0.017	0.017
36.59	0.017	0.017
36.6	0.017	0.017
36.61	0.017	0.017
36.62	0.017	0.017
36.63	0.017	0.017
36.64	0.017	0.017
36.65	0.017	0.017
36.66	0.017	0.017
36.67	0.017	0.017
36.68	0.017	0.017
36.69	0.017	0.017
36.7	0.017	0.017
36.71	0.017	0.017
36.72	0.017	0.017
36.73	0.017	0.017
36.74	0.017	0.017
36.75	0.017	0.017
36.76	0.017	0.017
36.77	0.017	0.017
36.78	0.017	0.017
36.79	0.017	0.017
36.8	0.017	0.017
36.81	0.017	0.017
36.82	0.017	0.017
36.83	0.017	0.017
36.84	0.017	0.017
36.85	0.017	0.017
36.86	0.017	0.017
36.87	0.017	0.017
36.88	0.017	0.017
36.89	0.017	0.017
36.9	0.017	0.017
36.91	0.017	0.017
36.92	0.017	0.017
36.93	0.017	0.017
36.94	0.017	0.017
36.95	0.017	0.017
36.96	0.017	0.017
36.97	0.017	0.017
36.98	0.017	0.017
36.99	0.017	0.017
37	0.017	0.017
37.01	0.017	0.017
37.02	0.017	0.017
37.03	0.017	0.017
37.04	0.017	0.017
37.05	0.017	0.017
37.06	0.017	0.017
37.07	0.017	0.017
37.08	0.017	0.017
37.09	0.017	0.017
37.1	0.017	0.017
37.11	0.017	0.017
37.12	0.017	0.017
37.13	0.017	0.017
37.14	0.017	0.017
37.15	0.017	0.017
37.16	0.017	0.017
37.17	0.017	0.017
37.18	0.017	0.017
37.19	0.017	0.017
37.2	0.017	0.017
37.21	0.017	0.017
37.22	0.017	0.017
37.23	0.017	0.017
37.24	0.017	0.017
37.25	0.017	0.017
37.26	0.017	0.017
37.27	0.017	0.017
37.28	0.017	0.017
37.29	0.017	0.017
37.3	0.017	0.017
37.31	0.017	0.017
37.32	0.017	0.017
37.33	0.017	0.017
37.34	0.017	0.017
37.35	0.017	0.017
37.36	0.017	0.017
37.37	0.017	0.017
37.38	0.017	0.016
37.39	0.017	0.016
37.4	0.017	0.016
37.41	0.017	0.016
37.42	0.017	0.016
37.43	0.017	0.016
37.44	0.017	0.016
37.45	0.017	0.016
37.46	0.017	0.016
37.47	0.017	0.016
37.48	0.017	0.016
37.49	0.017	0.016
37.5	0.017	0.016
37.51	0.017	0.016
37.52	0.017	0.016
37.53	0.017	0.016
37.54	0.017	0.016
37.55	0.017	0.016
37.56	0.017	0.016
37.57	0.017	0.016
37.58	0.017	0.016
37.59	0.017	0.016
37.6	0.017	0.016
37.61	0.017	0.016
37.62	0.017	0.016
37.63	0.017	0.016
37.64	0.017	0.016
37.65	0.017	0.016
37.66	0.017	0.016
37.67	0.017	0.016
37.68	0.017	0.016
37.69	0.017	0.016
37.7	0.017	0.016
37.71	0.017	0.016
37.72	0.017	0.016
37.73	0.017	0.016
37.74	0.017	0.016
37.75	0.017	0.016
37.76	0.017	0.016
37.77	0.017	0.016
37.78	0.017	0.016
37.79	0.017	0.016
37.8	0.017	0.016
37.81	0.017	0.016
37.82	0.017	0.016
37.83	0.017	0.016
37.84	0.017	0.016
37.85	0.017	0.016
37.86	0.017	0.016
37.87	0.017	0.016
37.88	0.017	0.016
37.89	0.017	0.016
37.9	0.017	0.016
37.91	0.017	0.016
37.92	0.017	0.016
37.93	0.017	0.016
37.94	0.017	0.016
37.95	0.017	0.016
37.96	0.017	0.016
37.97	0.017	0.016
37.98	0.017	0.016
37.99	0.017	0.016
38	0.017	0.016
38.01	0.017	0.016
38.02	0.017	0.016
38.03	0.017	0.016
38.04	0.017	0.016
38.05	0.017	0.016
38.06	0.017	0.016
38.07	0.017	0.016
38.08	0.017	0.016
38.09	0.016	0.016
38.1	0.016	0.016
38.11	0.016	0.016
38.12	0.016	0.016
38.13	0.016	0.016
38.14	0.016	0.016
38.15	0.016	0.016
38.16	0.016	0.016
38.17	0.016	0.016
38.18	0.016	0.016
38.19	0.016	0.016
38.2	0.016	0.016
38.21	0.016	0.016
38.22	0.016	0.016
38.23	0.016	0.016
38.24	0.016	0.016
38.25	0.016	0.016
38.26	0.016	0.016
38.27	0.016	0.016
38.28	0.016	0.016
38.29	0.016	0.016
38.3	0.016	0.016
38.31	0.016	0.016
38.32	0.016	0.016
38.33	0.016	0.016
38.34	0.016	0.016
38.35	0.016	0.016
38.36	0.016	0.016
38.37	0.016	0.016
38.38	0.016	0.016
38.39	0.016	0.016
38.4	0.016	0.016
38.41	0.016	0.016
38.42	0.016	0.016
38.43	0.016	0.016
38.44	0.016	0.016
38.45	0.016	0.016
38.46	0.016	0.016
38.47	0.016	0.016
38.48	0.016	0.016
38.49	0.016	0.016
38.5	0.016	0.016
38.51	0.016	0.016
38.52	0.016	0.016
38.53	0.016	0.016
38.54	0.016	0.016
38.55	0.016	0.016
38.56	0.016	0.016
38.57	0.016	0.016
38.58	0.016	0.016
38.59	0.016	0.016
38.6	0.016	0.016
38.61	0.016	0.016
38.62	0.016	0.016
38.63	0.016	0.016
38.64	0.016	0.016
38.65	0.016	0.016
38.66	0.016	0.016
38.67	0.016	0.016
38.68	0.016	0.016
38.69	0.016	0.016
38.7	0.016	0.016
38.71	0.016	0.016
38.72	0.016	0.016
38.73	0.016	0.016
38.74	0.016	0.016
38.75	0.016	0.016
38.76	0.016	0.016
38.77	0.016	0.016
38.78	0.016	0.016
38.79	0.016	0.016
38.8	0.016	0.016
38.81	0.016	0.016
38.82	0.016	0.016
38.83	0.016	0.016
38.84	0.016	0.016
38.85	0.016	0.016
38.86	0.016	0.016
38.87	0.016	0.016
38.88	0.016	0.016
38.89	0.016	0.016
38.9	0.016	0.016
38.91	0.016	0.016
38.92	0.016	0.016
38.93	0.016	0.016
38.94	0.016	0.016
38.95	0.016	0.016
38.96	0.016	0.016
38.97	0.016	0.016
38.98	0.016	0.016
38.99	0.016	0.016
39	0.016	0.016
39.01	0.016	0.016
39.02	0.016	0.016
39.03	0.016	0.016
39.04	0.016	0.016
39.05	0.016	0.016
39.06	0.016	0.016
39.07	0.016	0.016
39.08	0.016	0.016
39.09	0.016	0.016
39.1	0.016	0.016
39.11	0.016	0.016
39.12	0.016	0.016
39.13	0.016	0.016
39.14	0.016	0.016
39.15	0.016	0.016
39.16	0.016	0.016
39.17	0.016	0.016
39.18	0.016	0.016
39.19	0.016	0.016
39.2	0.016	0.016
39.21	0.016	0.016
39.22	0.016	0.016
39.23	0.016	0.016
39.24	0.016	0.016
39.25	0.016	0.016
39.26	0.016	0.016
39.27	0.016	0.016
39.28	0.016	0.016
39.29	0.016	0.016
39.3	0.016	0.016
39.31	0.016	0.016
39.32	0.016	0.016
39.33	0.016	0.016
39.34	0.016	0.016
39.35	0.016	0.016
39.36	0.016	0.016
39.37	0.016	0.016
39.38	0.016	0.016
39.39	0.016	0.016
39.4	0.016	0.016
39.41	0.016	0.016
39.42	0.016	0.016
39.43	0.016	0.016
39.44	0.016	0.016
39.45	0.016	0.016
39.46	0.016	0.016
39.47	0.016	0.016
39.48	0.016	0.016
39.49	0.016	0.016
39.5	0.016	0.016
39.51	0.016	0.016
39.52	0.016	0.016
39.53	0.016	0.016
39.54	0.016	0.016
39.55	0.016	0.016
39.56	0.016	0.016
39.57	0.016	0.016
39.58	0.016	0.016
39.59	0.016	0.016
39.6	0.016	0.015
39.61	0.016	0.015
39.62	0.016	0.015
39.63	0.016	0.015
39.64	0.016	0.015
39.65	0.016	0.015
39.66	0.016	0.015
39.67	0.016	0.015
39.68	0.016	0.015
39.69	0.016	0.015
39.7	0.016	0.015
39.71	0.016	0.015
39.72	0.016	0.015
39.73	0.016	0.015
39.74	0.016	0.015
39.75	0.016	0.015
39.76	0.016	0.015
39.77	0.016	0.015
39.78	0.016	0.015
39.79	0.016	0.015
39.8	0.016	0.015
39.81	0.016	0.015
39.82	0.016	0.015
39.83	0.016	0.015
39.84	0.016	0.015
39.85	0.016	0.015
39.86	0.016	0.015
39.87	0.016	0.015
39.88	0.016	0.015
39.89	0.016	0.015
39.9	0.016	0.015
39.91	0.016	0.015
39.92	0.016	0.015
39.93	0.016	0.015
39.94	0.016	0.015
39.95	0.016	0.015
39.96	0.016	0.015
39.97	0.016	0.015
39.98	0.016	0.015
39.99	0.016	0.015
40	0.016	0.015
40.01	0.016	0.015
40.02	0.016	0.015
40.03	0.016	0.015
40.04	0.016	0.015
40.05	0.016	0.015
40.06	0.016	0.015
40.07	0.016	0.015
40.08	0.016	0.015
40.09	0.016	0.015
40.1	0.016	0.015
40.11	0.016	0.015
40.12	0.016	0.015
40.13	0.016	0.015
40.14	0.016	0.015
40.15	0.016	0.015
40.16	0.016	0.015
40.17	0.016	0.015
40.18	0.016	0.015
40.19	0.016	0.015
40.2	0.016	0.015
40.21	0.016	0.015
40.22	0.016	0.015
40.23	0.016	0.015
40.24	0.016	0.015
40.25	0.016	0.015
40.26	0.016	0.015
40.27	0.016	0.015
40.28	0.016	0.015
40.29	0.016	0.015
40.3	0.016	0.015
40.31	0.016	0.015
40.32	0.016	0.015
40.33	0.016	0.015
40.34	0.016	0.015
40.35	0.016	0.015
40.36	0.016	0.015
40.37	0.016	0.015
40.38	0.016	0.015
40.39	0.016	0.015
40.4	0.016	0.015
40.41	0.016	0.015
40.42	0.016	0.015
40.43	0.016	0.015
40.44	0.016	0.015
40.45	0.016	0.015
40.46	0.016	0.015
40.47	0.016	0.015
40.48	0.016	0.015
40.49	0.016	0.015
40.5	0.016	0.015
40.51	0.015	0.015
40.52	0.015	0.015
40.53	0.015	0.015
40.54	0.015	0.015
40.55	0.015	0.015
40.56	0.015	0.015
40.57	0.015	0.015
40.58	0.015	0.015
40.59	0.015	0.015
40.6	0.015	0.015
40.61	0.015	0.015
40.62	0.015	0.015
40.63	0.015	0.015
40.64	0.015	0.015
40.65	0.015	0.015
40.66	0.015	0.015
40.67	0.015	0.015
40.68	0.015	0.015
40.69	0.015	0.015
40.7	0.015	0.015
40.71	0.015	0.015
40.72	0.015	0.015
40.73	0.015	0.015
40.74	0.015	0.015
40.75	0.015	0.015
40.76	0.015	0.015
40.77	0.015	0.015
40.78	0.015	0.015
40.79	0.015	0.015
40.8	0.015	0.015
40.81	0.015	0.015
40.82	0.015	0.015
40.83	0.015	0.015
40.84	0.015	0.015
40.85	0.015	0.015
40.86	0.015	0.015
40.87	0.015	0.015
40.88	0.015	0.015
40.89	0.015	0.015
40.9	0.015	0.015
40.91	0.015	0.015
40.92	0.015	0.015
40.93	0.015	0.015
40.94	0.015	0.015
40.95	0.015	0.015
40.96	0.015	0.015
40.97	0.015	0.015
40.98	0.015	0.015
40.99	0.015	0.015
41	0.015	0.015
41.01	0.015	0.015
41.02	0.015	0.015
41.03	0.015	0.015
41.04	0.015	0.015
41.05	0.015	0.015
41.06	0.015	0.015
41.07	0.015	0.015
41.08	0.015	0.015
41.09	0.015	0.015
41.1	0.015	0.015
41.11	0.015	0.015
41.12	0.015	0.015
41.13	0.015	0.015
41.14	0.015	0.015
41.15	0.015	0.015
41.16	0.015	0.015
41.17	0.015	0.015
41.18	0.015	0.015
41.19	0.015	0.015
41.2	0.015	0.015
41.21	0.015	0.015
41.22	0.015	0.015
41.23	0.015	0.015
41.24	0.015	0.015
41.25	0.015	0.015
41.26	0.015	0.015
41.27	0.015	0.015
41.28	0.015	0.015
41.29	0.015	0.015
41.3	0.015	0.015
41.31	0.015	0.015
41.32	0.015	0.015
41.33	0.015	0.015
41.34	0.015	0.015
41.35	0.015	0.015
41.36	0.015	0.015
41.37	0.015	0.015
41.38	0.015	0.015
41.39	0.015	0.015
41.4	0.015	0.015
41.41	0.015	0.015
41.42	0.015	0.015
41.43	0.015	0.015
41.44	0.015	0.015
41.45	0.015	0.015
41.46	0.015	0.015
41.47	0.015	0.015
41.48	0.015	0.015
41.49	0.015	0.015
41.5	0.015	0.015
41.51	0.015	0.015
41.52	0.015	0.015
41.53	0.015	0.015
41.54	0.015	0.015
41.55	0.015	0.015
41.56	0.015	0.015
41.57	0.015	0.015
41.58	0.015	0.015
41.59	0.015	0.015
41.6	0.015	0.015
41.61	0.015	0.015
41.62	0.015	0.015
41.63	0.015	0.015
41.64	0.015	0.015
41.65	0.015	0.015
41.66	0.015	0.015
41.67	0.015	0.015
41.68	0.015	0.015
41.69	0.015	0.015
41.7	0.015	0.015
41.71	0.015	0.015
41.72	0.015	0.015
41.73	0.015	0.015
41.74	0.015	0.015
41.75	0.015	0.015
41.76	0.015	0.015
41.77	0.015	0.015
41.78	0.015	0.015
41.79	0.015	0.015
41.8	0.015	0.015
41.81	0.015	0.015
41.82	0.015	0.015
41.83	0.015	0.015
41.84	0.015	0.015
41.85	0.015	0.015
41.86	0.015	0.015
41.87	0.015	0.015
41.88	0.015	0.015
41.89	0.015	0.015
41.9	0.015	0.015
41.91	0.015	0.015
41.92	0.015	0.015
41.93	0.015	0.015
41.94	0.015	0.015
41.95	0.015	0.015
41.96	0.015	0.015
41.97	0.015	0.015
41.98	0.015	0.015
41.99	0.015	0.015
42	0.015	0.015
42.01	0.015	0.015
42.02	0.015	0.015
42.03	0.015	0.015
42.04	0.015	0.015
42.05	0.015	0.015
42.06	0.015	0.015
42.07	0.015	0.015
42.08	0.015	0.015
42.09	0.015	0.015
42.1	0.015	0.015
42.11	0.015	0.015
42.12	0.015	0.014
42.13	0.015	0.014
42.14	0.015	0.014
42.15	0.015	0.014
42.16	0.015	0.014
42.17	0.015	0.014
42.18	0.015	0.014
42.19	0.015	0.014
42.2	0.015	0.014
42.21	0.015	0.014
42.22	0.015	0.014
42.23	0.015	0.014
42.24	0.015	0.014
42.25	0.015	0.014
42.26	0.015	0.014
42.27	0.015	0.014
42.28	0.015	0.014
42.29	0.015	0.014
42.3	0.015	0.014
42.31	0.015	0.014
42.32	0.015	0.014
42.33	0.015	0.014
42.34	0.015	0.014
42.35	0.015	0.014
42.36	0.015	0.014
42.37	0.015	0.014
42.38	0.015	0.014
42.39	0.015	0.014
42.4	0.015	0.014
42.41	0.015	0.014
42.42	0.015	0.014
42.43	0.015	0.014
42.44	0.015	0.014
42.45	0.015	0.014
42.46	0.015	0.014
42.47	0.015	0.014
42.48	0.015	0.014
42.49	0.015	0.014
42.5	0.015	0.014
42.51	0.015	0.014
42.52	0.015	0.014
42.53	0.015	0.014
42.54	0.015	0.014
42.55	0.015	0.014
42.56	0.015	0.014
42.57	0.015	0.014
42.58	0.015	0.014
42.59	0.015	0.014
42.6	0.015	0.014
42.61	0.015	0.014
42.62	0.015	0.014
42.63	0.015	0.014
42.64	0.015	0.014
42.65	0.015	0.014
42.66	0.015	0.014
42.67	0.015	0.014
42.68	0.015	0.014
42.69	0.015	0.014
42.7	0.015	0.014
42.71	0.015	0.014
42.72	0.015	0.014
42.73	0.015	0.014
42.74	0.015	0.014
42.75	0.015	0.014
42.76	0.015	0.014
42.77	0.015	0.014
42.78	0.015	0.014
42.79	0.015	0.014
42.8	0.015	0.014
42.81	0.015	0.014
42.82	0.015	0.014
42.83	0.015	0.014
42.84	0.015	0.014
42.85	0.015	0.014
42.86	0.015	0.014
42.87	0.015	0.014
42.88	0.015	0.014
42.89	0.015	0.014
42.9	0.015	0.014
42.91	0.015	0.014
42.92	0.015	0.014
42.93	0.015	0.014
42.94	0.015	0.014
42.95	0.015	0.014
42.96	0.015	0.014
42.97	0.015	0.014
42.98	0.015	0.014
42.99	0.015	0.014
43	0.015	0.014
43.01	0.015	0.014
43.02	0.015	0.014
43.03	0.015	0.014
43.04	0.015	0.014
43.05	0.015	0.014
43.06	0.015	0.014
43.07	0.015	0.014
43.08	0.015	0.014
43.09	0.015	0.014
43.1	0.015	0.014
43.11	0.015	0.014
43.12	0.015	0.014
43.13	0.015	0.014
43.14	0.015	0.014
43.15	0.015	0.014
43.16	0.015	0.014
43.17	0.015	0.014
43.18	0.015	0.014
43.19	0.015	0.014
43.2	0.015	0.014
43.21	0.015	0.014
43.22	0.015	0.014
43.23	0.015	0.014
43.24	0.015	0.014
43.25	0.015	0.014
43.26	0.015	0.014
43.27	0.014	0.014
43.28	0.014	0.014
43.29	0.014	0.014
43.3	0.014	0.014
43.31	0.014	0.014
43.32	0.014	0.014
43.33	0.014	0.014
43.34	0.014	0.014
43.35	0.014	0.014
43.36	0.014	0.014
43.37	0.014	0.014
43.38	0.014	0.014
43.39	0.014	0.014
43.4	0.014	0.014
43.41	0.014	0.014
43.42	0.014	0.014
43.43	0.014	0.014
43.44	0.014	0.014
43.45	0.014	0.014
43.46	0.014	0.014
43.47	0.014	0.014
43.48	0.014	0.014
43.49	0.014	0.014
43.5	0.014	0.014
43.51	0.014	0.014
43.52	0.014	0.014
43.53	0.014	0.014
43.54	0.014	0.014
43.55	0.014	0.014
43.56	0.014	0.014
43.57	0.014	0.014
43.58	0.014	0.014
43.59	0.014	0.014
43.6	0.014	0.014
43.61	0.014	0.014
43.62	0.014	0.014
43.63	0.014	0.014
43.64	0.014	0.014
43.65	0.014	0.014
43.66	0.014	0.014
43.67	0.014	0.014
43.68	0.014	0.014
43.69	0.014	0.014
43.7	0.014	0.014
43.71	0.014	0.014
43.72	0.014	0.014
43.73	0.014	0.014
43.74	0.014	0.014
43.75	0.014	0.014
43.76	0.014	0.014
43.77	0.014	0.014
43.78	0.014	0.014
43.79	0.014	0.014
43.8	0.014	0.014
43.81	0.014	0.014
43.82	0.014	0.014
43.83	0.014	0.014
43.84	0.014	0.014
43.85	0.014	0.014
43.86	0.014	0.014
43.87	0.014	0.014
43.88	0.014	0.014
43.89	0.014	0.014
43.9	0.014	0.014
43.91	0.014	0.014
43.92	0.014	0.014
43.93	0.014	0.014
43.94	0.014	0.014
43.95	0.014	0.014
43.96	0.014	0.014
43.97	0.014	0.014
43.98	0.014	0.014
43.99	0.014	0.014
44	0.014	0.014
44.01	0.014	0.014
44.02	0.014	0.014
44.03	0.014	0.014
44.04	0.014	0.014
44.05	0.014	0.014
44.06	0.014	0.014
44.07	0.014	0.014
44.08	0.014	0.014
44.09	0.014	0.014
44.1	0.014	0.014
44.11	0.014	0.014
44.12	0.014	0.014
44.13	0.014	0.014
44.14	0.014	0.014
44.15	0.014	0.014
44.16	0.014	0.014
44.17	0.014	0.014
44.18	0.014	0.014
44.19	0.014	0.014
44.2	0.014	0.014
44.21	0.014	0.014
44.22	0.014	0.014
44.23	0.014	0.014
44.24	0.014	0.014
44.25	0.014	0.014
44.26	0.014	0.014
44.27	0.014	0.014
44.28	0.014	0.014
44.29	0.014	0.014
44.3	0.014	0.014
44.31	0.014	0.014
44.32	0.014	0.014
44.33	0.014	0.014
44.34	0.014	0.014
44.35	0.014	0.014
44.36	0.014	0.014
44.37	0.014	0.014
44.38	0.014	0.014
44.39	0.014	0.014
44.4	0.014	0.014
44.41	0.014	0.014
44.42	0.014	0.014
44.43	0.014	0.014
44.44	0.014	0.014
44.45	0.014	0.014
44.46	0.014	0.014
44.47	0.014	0.014
44.48	0.014	0.014
44.49	0.014	0.014
44.5	0.014	0.014
44.51	0.014	0.014
44.52	0.014	0.014
44.53	0.014	0.014
44.54	0.014	0.014
44.55	0.014	0.014
44.56	0.014	0.014
44.57	0.014	0.014
44.58	0.014	0.014
44.59	0.014	0.014
44.6	0.014	0.014
44.61	0.014	0.014
44.62	0.014	0.014
44.63	0.014	0.014
44.64	0.014	0.014
44.65	0.014	0.014
44.66	0.014	0.014
44.67	0.014	0.014
44.68	0.014	0.014
44.69	0.014	0.014
44.7	0.014	0.014
44.71	0.014	0.014
44.72	0.014	0.014
44.73	0.014	0.014
44.74	0.014	0.014
44.75	0.014	0.014
44.76	0.014	0.014
44.77	0.014	0.014
44.78	0.014	0.014
44.79	0.014	0.014
44.8	0.014	0.014
44.81	0.014	0.014
44.82	0.014	0.014
44.83	0.014	0.014
44.84	0.014	0.014
44.85	0.014	0.014
44.86	0.014	0.014
44.87	0.014	0.014
44.88	0.014	0.014
44.89	0.014	0.014
44.9	0.014	0.014
44.91	0.014	0.014
44.92	0.014	0.014
44.93	0.014	0.014
44.94	0.014	0.014
44.95	0.014	0.014
44.96	0.014	0.014
44.97	0.014	0.014
44.98	0.014	0.014
44.99	0.014	0.014
45	0.014	0.013
45.01	0.014	0.013
45.02	0.014	0.013
45.03	0.014	0.013
45.04	0.014	0.013
45.05	0.014	0.013
45.06	0.014	0.013
45.07	0.014	0.013
45.08	0.014	0.013
45.09	0.014	0.013
45.1	0.014	0.013
45.11	0.014	0.013
45.12	0.014	0.013
45.13	0.014	0.013
45.14	0.014	0.013
45.15	0.014	0.013
45.16	0.014	0.013
45.17	0.014	0.013
45.18	0.014	0.013
45.19	0.014	0.013
45.2	0.014	0.013
45.21	0.014	0.013
45.22	0.014	0.013
45.23	0.014	0.013
45.24	0.014	0.013
45.25	0.014	0.013
45.26	0.014	0.013
45.27	0.014	0.013
45.28	0.014	0.013
45.29	0.014	0.013
45.3	0.014	0.013
45.31	0.014	0.013
45.32	0.014	0.013
45.33	0.014	0.013
45.34	0.014	0.013
45.35	0.014	0.013
45.36	0.014	0.013
45.37	0.014	0.013
45.38	0.014	0.013
45.39	0.014	0.013
45.4	0.014	0.013
45.41	0.014	0.013
45.42	0.014	0.013
45.43	0.014	0.013
45.44	0.014	0.013
45.45	0.014	0.013
45.46	0.014	0.013
45.47	0.014	0.013
45.48	0.014	0.013
45.49	0.014	0.013
45.5	0.014	0.013
45.51	0.014	0.013
45.52	0.014	0.013
45.53	0.014	0.013
45.54	0.014	0.013
45.55	0.014	0.013
45.56	0.014	0.013
45.57	0.014	0.013
45.58	0.014	0.013
45.59	0.014	0.013
45.6	0.014	0.013
45.61	0.014	0.013
45.62	0.014	0.013
45.63	0.014	0.013
45.64	0.014	0.013
45.65	0.014	0.013
45.66	0.014	0.013
45.67	0.014	0.013
45.68	0.014	0.013
45.69	0.014	0.013
45.7	0.014	0.013
45.71	0.014	0.013
45.72	0.014	0.013
45.73	0.014	0.013
45.74	0.014	0.013
45.75	0.014	0.013
45.76	0.014	0.013
45.77	0.014	0.013
45.78	0.014	0.013
45.79	0.014	0.013
45.8	0.014	0.013
45.81	0.014	0.013
45.82	0.014	0.013
45.83	0.014	0.013
45.84	0.014	0.013
45.85	0.014	0.013
45.86	0.014	0.013
45.87	0.014	0.013
45.88	0.014	0.013
45.89	0.014	0.013
45.9	0.014	0.013
45.91	0.014	0.013
45.92	0.014	0.013
45.93	0.014	0.013
45.94	0.014	0.013
45.95	0.014	0.013
45.96	0.014	0.013
45.97	0.014	0.013
45.98	0.014	0.013
45.99	0.014	0.013
46	0.014	0.013
46.01	0.014	0.013
46.02	0.014	0.013
46.03	0.014	0.013
46.04	0.014	0.013
46.05	0.014	0.013
46.06	0.014	0.013
46.07	0.014	0.013
46.08	0.014	0.013
46.09	0.014	0.013
46.1	0.014	0.013
46.11	0.014	0.013
46.12	0.014	0.013
46.13	0.014	0.013
46.14	0.014	0.013
46.15	0.014	0.013
46.16	0.014	0.013
46.17	0.014	0.013
46.18	0.014	0.013
46.19	0.014	0.013
46.2	0.014	0.013
46.21	0.014	0.013
46.22	0.014	0.013
46.23	0.014	0.013
46.24	0.014	0.013
46.25	0.014	0.013
46.26	0.014	0.013
46.27	0.014	0.013
46.28	0.014	0.013
46.29	0.014	0.013
46.3	0.014	0.013
46.31	0.014	0.013
46.32	0.014	0.013
46.33	0.014	0.013
46.34	0.014	0.013
46.35	0.014	0.013
46.36	0.014	0.013
46.37	0.014	0.013
46.38	0.014	0.013
46.39	0.014	0.013
46.4	0.014	0.013
46.41	0.014	0.013
46.42	0.014	0.013
46.43	0.014	0.013
46.44	0.014	0.013
46.45	0.013	0.013
46.46	0.013	0.013
46.47	0.013	0.013
46.48	0.013	0.013
46.49	0.013	0.013
46.5	0.013	0.013
46.51	0.013	0.013
46.52	0.013	0.013
46.53	0.013	0.013
46.54	0.013	0.013
46.55	0.013	0.013
46.56	0.013	0.013
46.57	0.013	0.013
46.58	0.013	0.013
46.59	0.013	0.013
46.6	0.013	0.013
46.61	0.013	0.013
46.62	0.013	0.013
46.63	0.013	0.013
46.64	0.013	0.013
46.65	0.013	0.013
46.66	0.013	0.013
46.67	0.013	0.013
46.68	0.013	0.013
46.69	0.013	0.013
46.7	0.013	0.013
46.71	0.013	0.013
46.72	0.013	0.013
46.73	0.013	0.013
46.74	0.013	0.013
46.75	0.013	0.013
46.76	0.013	0.013
46.77	0.013	0.013
46.78	0.013	0.013
46.79	0.013	0.013
46.8	0.013	0.013
46.81	0.013	0.013
46.82	0.013	0.013
46.83	0.013	0.013
46.84	0.013	0.013
46.85	0.013	0.013
46.86	0.013	0.013
46.87	0.013	0.013
46.88	0.013	0.013
46.89	0.013	0.013
46.9	0.013	0.013
46.91	0.013	0.013
46.92	0.013	0.013
46.93	0.013	0.013
46.94	0.013	0.013
46.95	0.013	0.013
46.96	0.013	0.013
46.97	0.013	0.013
46.98	0.013	0.013
46.99	0.013	0.013
47	0.013	0.013
47.01	0.013	0.013
47.02	0.013	0.013
47.03	0.013	0.013
47.04	0.013	0.013
47.05	0.013	0.013
47.06	0.013	0.013
47.07	0.013	0.013
47.08	0.013	0.013
47.09	0.013	0.013
47.1	0.013	0.013
47.11	0.013	0.013
47.12	0.013	0.013
47.13	0.013	0.013
47.14	0.013	0.013
47.15	0.013	0.013
47.16	0.013	0.013
47.17	0.013	0.013
47.18	0.013	0.013
47.19	0.013	0.013
47.2	0.013	0.013
47.21	0.013	0.013
47.22	0.013	0.013
47.23	0.013	0.013
47.24	0.013	0.013
47.25	0.013	0.013
47.26	0.013	0.013
47.27	0.013	0.013
47.28	0.013	0.013
47.29	0.013	0.013
47.3	0.013	0.013
47.31	0.013	0.013
47.32	0.013	0.013
47.33	0.013	0.013
47.34	0.013	0.013
47.35	0.013	0.013
47.36	0.013	0.013
47.37	0.013	0.013
47.38	0.013	0.013
47.39	0.013	0.013
47.4	0.013	0.013
47.41	0.013	0.013
47.42	0.013	0.013
47.43	0.013	0.013
47.44	0.013	0.013
47.45	0.013	0.013
47.46	0.013	0.013
47.47	0.013	0.013
47.48	0.013	0.013
47.49	0.013	0.013
47.5	0.013	0.013
47.51	0.013	0.013
47.52	0.013	0.013
47.53	0.013	0.013
47.54	0.013	0.013
47.55	0.013	0.013
47.56	0.013	0.013
47.57	0.013	0.013
47.58	0.013	0.013
47.59	0.013	0.013
47.6	0.013	0.013
47.61	0.013	0.013
47.62	0.013	0.013
47.63	0.013	0.013
47.64	0.013	0.013
47.65	0.013	0.013
47.66	0.013	0.013
47.67	0.013	0.013
47.68	0.013	0.013
47.69	0.013	0.013
47.7	0.013	0.013
47.71	0.013	0.013
47.72	0.013	0.013
47.73	0.013	0.013
47.74	0.013	0.013
47.75	0.013	0.013
47.76	0.013	0.013
47.77	0.013	0.013
47.78	0.013	0.013
47.79	0.013	0.013
47.8	0.013	0.013
47.81	0.013	0.013
47.82	0.013	0.013
47.83	0.013	0.013
47.84	0.013	0.013
47.85	0.013	0.013
47.86	0.013	0.013
47.87	0.013	0.013
47.88	0.013	0.013
47.89	0.013	0.013
47.9	0.013	0.013
47.91	0.013	0.013
47.92	0.013	0.013
47.93	0.013	0.013
47.94	0.013	0.013
47.95	0.013	0.013
47.96	0.013	0.013
47.97	0.013	0.013
47.98	0.013	0.013
47.99	0.013	0.013
48	0.013	0.013
48.01	0.013	0.013
48.02	0.013	0.013
48.03	0.013	0.013
48.04	0.013	0.013
48.05	0.013	0.013
48.06	0.013	0.013
48.07	0.013	0.013
48.08	0.013	0.013
48.09	0.013	0.013
48.1	0.013	0.013
48.11	0.013	0.013
48.12	0.013	0.013
48.13	0.013	0.013
48.14	0.013	0.013
48.15	0.013	0.013
48.16	0.013	0.013
48.17	0.013	0.013
48.18	0.013	0.013
48.19	0.013	0.013
48.2	0.013	0.013
48.21	0.013	0.013
48.22	0.013	0.013
48.23	0.013	0.013
48.24	0.013	0.013
48.25	0.013	0.012
48.26	0.013	0.012
48.27	0.013	0.012
48.28	0.013	0.012
48.29	0.013	0.012
48.3	0.013	0.012
48.31	0.013	0.012
48.32	0.013	0.012
48.33	0.013	0.012
48.34	0.013	0.012
48.35	0.013	0.012
48.36	0.013	0.012
48.37	0.013	0.012
48.38	0.013	0.012
48.39	0.013	0.012
48.4	0.013	0.012
48.41	0.013	0.012
48.42	0.013	0.012
48.43	0.013	0.012
48.44	0.013	0.012
48.45	0.013	0.012
48.46	0.013	0.012
48.47	0.013	0.012
48.48	0.013	0.012
48.49	0.013	0.012
48.5	0.013	0.012
48.51	0.013	0.012
48.52	0.013	0.012
48.53	0.013	0.012
48.54	0.013	0.012
48.55	0.013	0.012
48.56	0.013	0.012
48.57	0.013	0.012
48.58	0.013	0.012
48.59	0.013	0.012
48.6	0.013	0.012
48.61	0.013	0.012
48.62	0.013	0.012
48.63	0.013	0.012
48.64	0.013	0.012
48.65	0.013	0.012
48.66	0.013	0.012
48.67	0.013	0.012
48.68	0.013	0.012
48.69	0.013	0.012
48.7	0.013	0.012
48.71	0.013	0.012
48.72	0.013	0.012
48.73	0.013	0.012
48.74	0.013	0.012
48.75	0.013	0.012
48.76	0.013	0.012
48.77	0.013	0.012
48.78	0.013	0.012
48.79	0.013	0.012
48.8	0.013	0.012
48.81	0.013	0.012
48.82	0.013	0.012
48.83	0.013	0.012
48.84	0.013	0.012
48.85	0.013	0.012
48.86	0.013	0.012
48.87	0.013	0.012
48.88	0.013	0.012
48.89	0.013	0.012
48.9	0.013	0.012
48.91	0.013	0.012
48.92	0.013	0.012
48.93	0.013	0.012
48.94	0.013	0.012
48.95	0.013	0.012
48.96	0.013	0.012
48.97	0.013	0.012
48.98	0.013	0.012
48.99	0.013	0.012
49	0.013	0.012
49.01	0.013	0.012
49.02	0.013	0.012
49.03	0.013	0.012
49.04	0.013	0.012
49.05	0.013	0.012
49.06	0.013	0.012
49.07	0.013	0.012
49.08	0.013	0.012
49.09	0.013	0.012
49.1	0.013	0.012
49.11	0.013	0.012
49.12	0.013	0.012
49.13	0.013	0.012
49.14	0.013	0.012
49.15	0.013	0.012
49.16	0.013	0.012
49.17	0.013	0.012
49.18	0.013	0.012
49.19	0.013	0.012
49.2	0.013	0.012
49.21	0.013	0.012
49.22	0.013	0.012
49.23	0.013	0.012
49.24	0.013	0.012
49.25	0.013	0.012
49.26	0.013	0.012
49.27	0.013	0.012
49.28	0.013	0.012
49.29	0.013	0.012
49.3	0.013	0.012
49.31	0.013	0.012
49.32	0.013	0.012
49.33	0.013	0.012
49.34	0.013	0.012
49.35	0.013	0.012
49.36	0.013	0.012
49.37	0.013	0.012
49.38	0.013	0.012
49.39	0.013	0.012
49.4	0.013	0.012
49.41	0.013	0.012
49.42	0.013	0.012
49.43	0.013	0.012
49.44	0.013	0.012
49.45	0.013	0.012
49.46	0.013	0.012
49.47	0.013	0.012
49.48	0.013	0.012
49.49	0.013	0.012
49.5	0.013	0.012
49.51	0.013	0.012
49.52	0.013	0.012
49.53	0.013	0.012
49.54	0.013	0.012
49.55	0.013	0.012
49.56	0.013	0.012
49.57	0.013	0.012
49.58	0.013	0.012
49.59	0.013	0.012
49.6	0.013	0.012
49.61	0.013	0.012
49.62	0.013	0.012
49.63	0.013	0.012
49.64	0.013	0.012
49.65	0.013	0.012
49.66	0.013	0.012
49.67	0.013	0.012
49.68	0.013	0.012
49.69	0.013	0.012
49.7	0.013	0.012
49.71	0.013	0.012
49.72	0.013	0.012
49.73	0.013	0.012
49.74	0.013	0.012
49.75	0.013	0.012
49.76	0.013	0.012
49.77	0.013	0.012
49.78	0.013	0.012
49.79	0.013	0.012
49.8	0.013	0.012
49.81	0.013	0.012
49.82	0.013	0.012
49.83	0.013	0.012
49.84	0.013	0.012
49.85	0.013	0.012
49.86	0.013	0.012
49.87	0.013	0.012
49.88	0.013	0.012
49.89	0.013	0.012
49.9	0.013	0.012
49.91	0.013	0.012
49.92	0.013	0.012
49.93	0.013	0.012
49.94	0.013	0.012
49.95	0.013	0.012
49.96	0.013	0.012
49.97	0.013	0.012
49.98	0.013	0.012
49.99	0.013	0.012
50	0.013	0.012
50.01	0.013	0.012
50.02	0.013	0.012
50.03	0.013	0.012
50.04	0.013	0.012
50.05	0.013	0.012
50.06	0.013	0.012
50.07	0.013	0.012
50.08	0.013	0.012
50.09	0.013	0.012
50.1	0.013	0.012
50.11	0.013	0.012
50.12	0.013	0.012
50.13	0.013	0.012
50.14	0.013	0.012
50.15	0.013	0.012
50.16	0.012	0.012
50.17	0.012	0.012
50.18	0.012	0.012
50.19	0.012	0.012
50.2	0.012	0.012
50.21	0.012	0.012
50.22	0.012	0.012
50.23	0.012	0.012
50.24	0.012	0.012
50.25	0.012	0.012
50.26	0.012	0.012
50.27	0.012	0.012
50.28	0.012	0.012
50.29	0.012	0.012
50.3	0.012	0.012
50.31	0.012	0.012
50.32	0.012	0.012
50.33	0.012	0.012
50.34	0.012	0.012
50.35	0.012	0.012
50.36	0.012	0.012
50.37	0.012	0.012
50.38	0.012	0.012
50.39	0.012	0.012
50.4	0.012	0.012
50.41	0.012	0.012
50.42	0.012	0.012
50.43	0.012	0.012
50.44	0.012	0.012
50.45	0.012	0.012
50.46	0.012	0.012
50.47	0.012	0.012
50.48	0.012	0.012
50.49	0.012	0.012
50.5	0.012	0.012
50.51	0.012	0.012
50.52	0.012	0.012
50.53	0.012	0.012
50.54	0.012	0.012
50.55	0.012	0.012
50.56	0.012	0.012
50.57	0.012	0.012
50.58	0.012	0.012
50.59	0.012	0.012
50.6	0.012	0.012
50.61	0.012	0.012
50.62	0.012	0.012
50.63	0.012	0.012
50.64	0.012	0.012
50.65	0.012	0.012
50.66	0.012	0.012
50.67	0.012	0.012
50.68	0.012	0.012
50.69	0.012	0.012
50.7	0.012	0.012
50.71	0.012	0.012
50.72	0.012	0.012
50.73	0.012	0.012
50.74	0.012	0.012
50.75	0.012	0.012
50.76	0.012	0.012
50.77	0.012	0.012
50.78	0.012	0.012
50.79	0.012	0.012
50.8	0.012	0.012
50.81	0.012	0.012
50.82	0.012	0.012
50.83	0.012	0.012
50.84	0.012	0.012
50.85	0.012	0.012
50.86	0.012	0.012
50.87	0.012	0.012
50.88	0.012	0.012
50.89	0.012	0.012
50.9	0.012	0.012
50.91	0.012	0.012
50.92	0.012	0.012
50.93	0.012	0.012
50.94	0.012	0.012
50.95	0.012	0.012
50.96	0.012	0.012
50.97	0.012	0.012
50.98	0.012	0.012
50.99	0.012	0.012
51	0.012	0.012
51.01	0.012	0.012
51.02	0.012	0.012
51.03	0.012	0.012
51.04	0.012	0.012
51.05	0.012	0.012
51.06	0.012	0.012
51.07	0.012	0.012
51.08	0.012	0.012
51.09	0.012	0.012
51.1	0.012	0.012
51.11	0.012	0.012
51.12	0.012	0.012
51.13	0.012	0.012
51.14	0.012	0.012
51.15	0.012	0.012
51.16	0.012	0.012
51.17	0.012	0.012
51.18	0.012	0.012
51.19	0.012	0.012
51.2	0.012	0.012
51.21	0.012	0.012
51.22	0.012	0.012
51.23	0.012	0.012
51.24	0.012	0.012
51.25	0.012	0.012
51.26	0.012	0.012
51.27	0.012	0.012
51.28	0.012	0.012
51.29	0.012	0.012
51.3	0.012	0.012
51.31	0.012	0.012
51.32	0.012	0.012
51.33	0.012	0.012
51.34	0.012	0.012
51.35	0.012	0.012
51.36	0.012	0.012
51.37	0.012	0.012
51.38	0.012	0.012
51.39	0.012	0.012
51.4	0.012	0.012
51.41	0.012	0.012
51.42	0.012	0.012
51.43	0.012	0.012
51.44	0.012	0.012
51.45	0.012	0.012
51.46	0.012	0.012
51.47	0.012	0.012
51.48	0.012	0.012
51.49	0.012	0.012
51.5	0.012	0.012
51.51	0.012	0.012
51.52	0.012	0.012
51.53	0.012	0.012
51.54	0.012	0.012
51.55	0.012	0.012
51.56	0.012	0.012
51.57	0.012	0.012
51.58	0.012	0.012
51.59	0.012	0.012
51.6	0.012	0.012
51.61	0.012	0.012
51.62	0.012	0.012
51.63	0.012	0.012
51.64	0.012	0.012
51.65	0.012	0.012
51.66	0.012	0.012
51.67	0.012	0.012
51.68	0.012	0.012
51.69	0.012	0.012
51.7	0.012	0.012
51.71	0.012	0.012
51.72	0.012	0.012
51.73	0.012	0.012
51.74	0.012	0.012
51.75	0.012	0.012
51.76	0.012	0.012
51.77	0.012	0.012
51.78	0.012	0.012
51.79	0.012	0.012
51.8	0.012	0.012
51.81	0.012	0.012
51.82	0.012	0.012
51.83	0.012	0.012
51.84	0.012	0.012
51.85	0.012	0.012
51.86	0.012	0.012
51.87	0.012	0.012
51.88	0.012	0.012
51.89	0.012	0.012
51.9	0.012	0.012
51.91	0.012	0.012
51.92	0.012	0.012
51.93	0.012	0.012
51.94	0.012	0.012
51.95	0.012	0.012
51.96	0.012	0.012
51.97	0.012	0.012
51.98	0.012	0.012
51.99	0.012	0.012
52	0.012	0.012
52.01	0.012	0.012
52.02	0.012	0.011
52.03	0.012	0.011
52.04	0.012	0.011
52.05	0.012	0.011
52.06	0.012	0.011
52.07	0.012	0.011
52.08	0.012	0.011
52.09	0.012	0.011
52.1	0.012	0.011
52.11	0.012	0.011
52.12	0.012	0.011
52.13	0.012	0.011
52.14	0.012	0.011
52.15	0.012	0.011
52.16	0.012	0.011
52.17	0.012	0.011
52.18	0.012	0.011
52.19	0.012	0.011
52.2	0.012	0.011
52.21	0.012	0.011
52.22	0.012	0.011
52.23	0.012	0.011
52.24	0.012	0.011
52.25	0.012	0.011
52.26	0.012	0.011
52.27	0.012	0.011
52.28	0.012	0.011
52.29	0.012	0.011
52.3	0.012	0.011
52.31	0.012	0.011
52.32	0.012	0.011
52.33	0.012	0.011
52.34	0.012	0.011
52.35	0.012	0.011
52.36	0.012	0.011
52.37	0.012	0.011
52.38	0.012	0.011
52.39	0.012	0.011
52.4	0.012	0.011
52.41	0.012	0.011
52.42	0.012	0.011
52.43	0.012	0.011
52.44	0.012	0.011
52.45	0.012	0.011
52.46	0.012	0.011
52.47	0.012	0.011
52.48	0.012	0.011
52.49	0.012	0.011
52.5	0.012	0.011
52.51	0.012	0.011
52.52	0.012	0.011
52.53	0.012	0.011
52.54	0.012	0.011
52.55	0.012	0.011
52.56	0.012	0.011
52.57	0.012	0.011
52.58	0.012	0.011
52.59	0.012	0.011
52.6	0.012	0.011
52.61	0.012	0.011
52.62	0.012	0.011
52.63	0.012	0.011
52.64	0.012	0.011
52.65	0.012	0.011
52.66	0.012	0.011
52.67	0.012	0.011
52.68	0.012	0.011
52.69	0.012	0.011
52.7	0.012	0.011
52.71	0.012	0.011
52.72	0.012	0.011
52.73	0.012	0.011
52.74	0.012	0.011
52.75	0.012	0.011
52.76	0.012	0.011
52.77	0.012	0.011
52.78	0.012	0.011
52.79	0.012	0.011
52.8	0.012	0.011
52.81	0.012	0.011
52.82	0.012	0.011
52.83	0.012	0.011
52.84	0.012	0.011
52.85	0.012	0.011
52.86	0.012	0.011
52.87	0.012	0.011
52.88	0.012	0.011
52.89	0.012	0.011
52.9	0.012	0.011
52.91	0.012	0.011
52.92	0.012	0.011
52.93	0.012	0.011
52.94	0.012	0.011
52.95	0.012	0.011
52.96	0.012	0.011
52.97	0.012	0.011
52.98	0.012	0.011
52.99	0.012	0.011
53	0.012	0.011
53.01	0.012	0.011
53.02	0.012	0.011
53.03	0.012	0.011
53.04	0.012	0.011
53.05	0.012	0.011
53.06	0.012	0.011
53.07	0.012	0.011
53.08	0.012	0.011
53.09	0.012	0.011
53.1	0.012	0.011
53.11	0.012	0.011
53.12	0.012	0.011
53.13	0.012	0.011
53.14	0.012	0.011
53.15	0.012	0.011
53.16	0.012	0.011
53.17	0.012	0.011
53.18	0.012	0.011
53.19	0.012	0.011
53.2	0.012	0.011
53.21	0.012	0.011
53.22	0.012	0.011
53.23	0.012	0.011
53.24	0.012	0.011
53.25	0.012	0.011
53.26	0.012	0.011
53.27	0.012	0.011
53.28	0.012	0.011
53.29	0.012	0.011
53.3	0.012	0.011
53.31	0.012	0.011
53.32	0.012	0.011
53.33	0.012	0.011
53.34	0.012	0.011
53.35	0.012	0.011
53.36	0.012	0.011
53.37	0.012	0.011
53.38	0.012	0.011
53.39	0.012	0.011
53.4	0.012	0.011
53.41	0.012	0.011
53.42	0.012	0.011
53.43	0.012	0.011
53.44	0.012	0.011
53.45	0.012	0.011
53.46	0.012	0.011
53.47	0.012	0.011
53.48	0.012	0.011
53.49	0.012	0.011
53.5	0.012	0.011
53.51	0.012	0.011
53.52	0.012	0.011
53.53	0.012	0.011
53.54	0.012	0.011
53.55	0.012	0.011
53.56	0.012	0.011
53.57	0.012	0.011
53.58	0.012	0.011
53.59	0.012	0.011
53.6	0.012	0.011
53.61	0.012	0.011
53.62	0.012	0.011
53.63	0.012	0.011
53.64	0.012	0.011
53.65	0.012	0.011
53.66	0.012	0.011
53.67	0.012	0.011
53.68	0.012	0.011
53.69	0.012	0.011
53.7	0.012	0.011
53.71	0.012	0.011
53.72	0.012	0.011
53.73	0.012	0.011
53.74	0.012	0.011
53.75	0.012	0.011
53.76	0.012	0.011
53.77	0.012	0.011
53.78	0.012	0.011
53.79	0.012	0.011
53.8	0.012	0.011
53.81	0.012	0.011
53.82	0.012	0.011
53.83	0.012	0.011
53.84	0.012	0.011
53.85	0.012	0.011
53.86	0.012	0.011
53.87	0.012	0.011
53.88	0.012	0.011
53.89	0.012	0.011
53.9	0.012	0.011
53.91	0.012	0.011
53.92	0.012	0.011
53.93	0.012	0.011
53.94	0.012	0.011
53.95	0.012	0.011
53.96	0.012	0.011
53.97	0.012	0.011
53.98	0.012	0.011
53.99	0.012	0.011
54	0.012	0.011
54.01	0.012	0.011
54.02	0.012	0.011
54.03	0.012	0.011
54.04	0.012	0.011
54.05	0.012	0.011
54.06	0.012	0.011
54.07	0.012	0.011
54.08	0.012	0.011
54.09	0.012	0.011
54.1	0.012	0.011
54.11	0.012	0.011
54.12	0.012	0.011
54.13	0.012	0.011
54.14	0.012	0.011
54.15	0.012	0.011
54.16	0.012	0.011
54.17	0.012	0.011
54.18	0.012	0.011
54.19	0.012	0.011
54.2	0.012	0.011
54.21	0.012	0.011
54.22	0.012	0.011
54.23	0.012	0.011
54.24	0.012	0.011
54.25	0.012	0.011
54.26	0.012	0.011
54.27	0.012	0.011
54.28	0.012	0.011
54.29	0.012	0.011
54.3	0.012	0.011
54.31	0.012	0.011
54.32	0.012	0.011
54.33	0.012	0.011
54.34	0.012	0.011
54.35	0.012	0.011
54.36	0.012	0.011
54.37	0.012	0.011
54.38	0.012	0.011
54.39	0.012	0.011
54.4	0.012	0.011
54.41	0.012	0.011
54.42	0.012	0.011
54.43	0.012	0.011
54.44	0.012	0.011
54.45	0.012	0.011
54.46	0.012	0.011
54.47	0.012	0.011
54.48	0.012	0.011
54.49	0.012	0.011
54.5	0.012	0.011
54.51	0.012	0.011
54.52	0.012	0.011
54.53	0.011	0.011
54.54	0.011	0.011
54.55	0.011	0.011
54.56	0.011	0.011
54.57	0.011	0.011
54.58	0.011	0.011
54.59	0.011	0.011
54.6	0.011	0.011
54.61	0.011	0.011
54.62	0.011	0.011
54.63	0.011	0.011
54.64	0.011	0.011
54.65	0.011	0.011
54.66	0.011	0.011
54.67	0.011	0.011
54.68	0.011	0.011
54.69	0.011	0.011
54.7	0.011	0.011
54.71	0.011	0.011
54.72	0.011	0.011
54.73	0.011	0.011
54.74	0.011	0.011
54.75	0.011	0.011
54.76	0.011	0.011
54.77	0.011	0.011
54.78	0.011	0.011
54.79	0.011	0.011
54.8	0.011	0.011
54.81	0.011	0.011
54.82	0.011	0.011
54.83	0.011	0.011
54.84	0.011	0.011
54.85	0.011	0.011
54.86	0.011	0.011
54.87	0.011	0.011
54.88	0.011	0.011
54.89	0.011	0.011
54.9	0.011	0.011
54.91	0.011	0.011
54.92	0.011	0.011
54.93	0.011	0.011
54.94	0.011	0.011
54.95	0.011	0.011
54.96	0.011	0.011
54.97	0.011	0.011
54.98	0.011	0.011
54.99	0.011	0.011
55	0.011	0.011
55.01	0.011	0.011
55.02	0.011	0.011
55.03	0.011	0.011
55.04	0.011	0.011
55.05	0.011	0.011
55.06	0.011	0.011
55.07	0.011	0.011
55.08	0.011	0.011
55.09	0.011	0.011
55.1	0.011	0.011
55.11	0.011	0.011
55.12	0.011	0.011
55.13	0.011	0.011
55.14	0.011	0.011
55.15	0.011	0.011
55.16	0.011	0.011
55.17	0.011	0.011
55.18	0.011	0.011
55.19	0.011	0.011
55.2	0.011	0.011
55.21	0.011	0.011
55.22	0.011	0.011
55.23	0.011	0.011
55.24	0.011	0.011
55.25	0.011	0.011
55.26	0.011	0.011
55.27	0.011	0.011
55.28	0.011	0.011
55.29	0.011	0.011
55.3	0.011	0.011
55.31	0.011	0.011
55.32	0.011	0.011
55.33	0.011	0.011
55.34	0.011	0.011
55.35	0.011	0.011
55.36	0.011	0.011
55.37	0.011	0.011
55.38	0.011	0.011
55.39	0.011	0.011
55.4	0.011	0.011
55.41	0.011	0.011
55.42	0.011	0.011
55.43	0.011	0.011
55.44	0.011	0.011
55.45	0.011	0.011
55.46	0.011	0.011
55.47	0.011	0.011
55.48	0.011	0.011
55.49	0.011	0.011
55.5	0.011	0.011
55.51	0.011	0.011
55.52	0.011	0.011
55.53	0.011	0.011
55.54	0.011	0.011
55.55	0.011	0.011
55.56	0.011	0.011
55.57	0.011	0.011
55.58	0.011	0.011
55.59	0.011	0.011
55.6	0.011	0.011
55.61	0.011	0.011
55.62	0.011	0.011
55.63	0.011	0.011
55.64	0.011	0.011
55.65	0.011	0.011
55.66	0.011	0.011
55.67	0.011	0.011
55.68	0.011	0.011
55.69	0.011	0.011
55.7	0.011	0.011
55.71	0.011	0.011
55.72	0.011	0.011
55.73	0.011	0.011
55.74	0.011	0.011
55.75	0.011	0.011
55.76	0.011	0.011
55.77	0.011	0.011
55.78	0.011	0.011
55.79	0.011	0.011
55.8	0.011	0.011
55.81	0.011	0.011
55.82	0.011	0.011
55.83	0.011	0.011
55.84	0.011	0.011
55.85	0.011	0.011
55.86	0.011	0.011
55.87	0.011	0.011
55.88	0.011	0.011
55.89	0.011	0.011
55.9	0.011	0.011
55.91	0.011	0.011
55.92	0.011	0.011
55.93	0.011	0.011
55.94	0.011	0.011
55.95	0.011	0.011
55.96	0.011	0.011
55.97	0.011	0.011
55.98	0.011	0.011
55.99	0.011	0.011
56	0.011	0.011
56.01	0.011	0.011
56.02	0.011	0.011
56.03	0.011	0.011
56.04	0.011	0.011
56.05	0.011	0.011
56.06	0.011	0.011
56.07	0.011	0.011
56.08	0.011	0.011
56.09	0.011	0.011
56.1	0.011	0.011
56.11	0.011	0.011
56.12	0.011	0.011
56.13	0.011	0.011
56.14	0.011	0.011
56.15	0.011	0.011
56.16	0.011	0.011
56.17	0.011	0.011
56.18	0.011	0.011
56.19	0.011	0.011
56.2	0.011	0.011
56.21	0.011	0.011
56.22	0.011	0.011
56.23	0.011	0.011
56.24	0.011	0.011
56.25	0.011	0.011
56.26	0.011	0.011
56.27	0.011	0.011
56.28	0.011	0.011
56.29	0.011	0.011
56.3	0.011	0.011
56.31	0.011	0.011
56.32	0.011	0.011
56.33	0.011	0.011
56.34	0.011	0.011
56.35	0.011	0.011
56.36	0.011	0.011
56.37	0.011	0.011
56.38	0.011	0.011
56.39	0.011	0.011
56.4	0.011	0.011
56.41	0.011	0.011
56.42	0.011	0.011
56.43	0.011	0.011
56.44	0.011	0.011
56.45	0.011	0.011
56.46	0.011	0.011
56.47	0.011	0.011
56.48	0.011	0.01
56.49	0.011	0.01
56.5	0.011	0.01
56.51	0.011	0.01
56.52	0.011	0.01
56.53	0.011	0.01
56.54	0.011	0.01
56.55	0.011	0.01
56.56	0.011	0.01
56.57	0.011	0.01
56.58	0.011	0.01
56.59	0.011	0.01
56.6	0.011	0.01
56.61	0.011	0.01
56.62	0.011	0.01
56.63	0.011	0.01
56.64	0.011	0.01
56.65	0.011	0.01
56.66	0.011	0.01
56.67	0.011	0.01
56.68	0.011	0.01
56.69	0.011	0.01
56.7	0.011	0.01
56.71	0.011	0.01
56.72	0.011	0.01
56.73	0.011	0.01
56.74	0.011	0.01
56.75	0.011	0.01
56.76	0.011	0.01
56.77	0.011	0.01
56.78	0.011	0.01
56.79	0.011	0.01
56.8	0.011	0.01
56.81	0.011	0.01
56.82	0.011	0.01
56.83	0.011	0.01
56.84	0.011	0.01
56.85	0.011	0.01
56.86	0.011	0.01
56.87	0.011	0.01
56.88	0.011	0.01
56.89	0.011	0.01
56.9	0.011	0.01
56.91	0.011	0.01
56.92	0.011	0.01
56.93	0.011	0.01
56.94	0.011	0.01
56.95	0.011	0.01
56.96	0.011	0.01
56.97	0.011	0.01
56.98	0.011	0.01
56.99	0.011	0.01
57	0.011	0.01
57.01	0.011	0.01
57.02	0.011	0.01
57.03	0.011	0.01
57.04	0.011	0.01
57.05	0.011	0.01
57.06	0.011	0.01
57.07	0.011	0.01
57.08	0.011	0.01
57.09	0.011	0.01
57.1	0.011	0.01
57.11	0.011	0.01
57.12	0.011	0.01
57.13	0.011	0.01
57.14	0.011	0.01
57.15	0.011	0.01
57.16	0.011	0.01
57.17	0.011	0.01
57.18	0.011	0.01
57.19	0.011	0.01
57.2	0.011	0.01
57.21	0.011	0.01
57.22	0.011	0.01
57.23	0.011	0.01
57.24	0.011	0.01
57.25	0.011	0.01
57.26	0.011	0.01
57.27	0.011	0.01
57.28	0.011	0.01
57.29	0.011	0.01
57.3	0.011	0.01
57.31	0.011	0.01
57.32	0.011	0.01
57.33	0.011	0.01
57.34	0.011	0.01
57.35	0.011	0.01
57.36	0.011	0.01
57.37	0.011	0.01
57.38	0.011	0.01
57.39	0.011	0.01
57.4	0.011	0.01
57.41	0.011	0.01
57.42	0.011	0.01
57.43	0.011	0.01
57.44	0.011	0.01
57.45	0.011	0.01
57.46	0.011	0.01
57.47	0.011	0.01
57.48	0.011	0.01
57.49	0.011	0.01
57.5	0.011	0.01
57.51	0.011	0.01
57.52	0.011	0.01
57.53	0.011	0.01
57.54	0.011	0.01
57.55	0.011	0.01
57.56	0.011	0.01
57.57	0.011	0.01
57.58	0.011	0.01
57.59	0.011	0.01
57.6	0.011	0.01
57.61	0.011	0.01
57.62	0.011	0.01
57.63	0.011	0.01
57.64	0.011	0.01
57.65	0.011	0.01
57.66	0.011	0.01
57.67	0.011	0.01
57.68	0.011	0.01
57.69	0.011	0.01
57.7	0.011	0.01
57.71	0.011	0.01
57.72	0.011	0.01
57.73	0.011	0.01
57.74	0.011	0.01
57.75	0.011	0.01
57.76	0.011	0.01
57.77	0.011	0.01
57.78	0.011	0.01
57.79	0.011	0.01
57.8	0.011	0.01
57.81	0.011	0.01
57.82	0.011	0.01
57.83	0.011	0.01
57.84	0.011	0.01
57.85	0.011	0.01
57.86	0.011	0.01
57.87	0.011	0.01
57.88	0.011	0.01
57.89	0.011	0.01
57.9	0.011	0.01
57.91	0.011	0.01
57.92	0.011	0.01
57.93	0.011	0.01
57.94	0.011	0.01
57.95	0.011	0.01
57.96	0.011	0.01
57.97	0.011	0.01
57.98	0.011	0.01
57.99	0.011	0.01
58	0.011	0.01
58.01	0.011	0.01
58.02	0.011	0.01
58.03	0.011	0.01
58.04	0.011	0.01
58.05	0.011	0.01
58.06	0.011	0.01
58.07	0.011	0.01
58.08	0.011	0.01
58.09	0.011	0.01
58.1	0.011	0.01
58.11	0.011	0.01
58.12	0.011	0.01
58.13	0.011	0.01
58.14	0.011	0.01
58.15	0.011	0.01
58.16	0.011	0.01
58.17	0.011	0.01
58.18	0.011	0.01
58.19	0.011	0.01
58.2	0.011	0.01
58.21	0.011	0.01
58.22	0.011	0.01
58.23	0.011	0.01
58.24	0.011	0.01
58.25	0.011	0.01
58.26	0.011	0.01
58.27	0.011	0.01
58.28	0.011	0.01
58.29	0.011	0.01
58.3	0.011	0.01
58.31	0.011	0.01
58.32	0.011	0.01
58.33	0.011	0.01
58.34	0.011	0.01
58.35	0.011	0.01
58.36	0.011	0.01
58.37	0.011	0.01
58.38	0.011	0.01
58.39	0.011	0.01
58.4	0.011	0.01
58.41	0.011	0.01
58.42	0.011	0.01
58.43	0.011	0.01
58.44	0.011	0.01
58.45	0.011	0.01
58.46	0.011	0.01
58.47	0.011	0.01
58.48	0.011	0.01
58.49	0.011	0.01
58.5	0.011	0.01
58.51	0.011	0.01
58.52	0.011	0.01
58.53	0.011	0.01
58.54	0.011	0.01
58.55	0.011	0.01
58.56	0.011	0.01
58.57	0.011	0.01
58.58	0.011	0.01
58.59	0.011	0.01
58.6	0.011	0.01
58.61	0.011	0.01
58.62	0.011	0.01
58.63	0.011	0.01
58.64	0.011	0.01
58.65	0.011	0.01
58.66	0.011	0.01
58.67	0.011	0.01
58.68	0.011	0.01
58.69	0.011	0.01
58.7	0.011	0.01
58.71	0.011	0.01
58.72	0.011	0.01
58.73	0.011	0.01
58.74	0.011	0.01
58.75	0.011	0.01
58.76	0.011	0.01
58.77	0.011	0.01
58.78	0.011	0.01
58.79	0.011	0.01
58.8	0.011	0.01
58.81	0.011	0.01
58.82	0.011	0.01
58.83	0.011	0.01
58.84	0.011	0.01
58.85	0.011	0.01
58.86	0.011	0.01
58.87	0.011	0.01
58.88	0.011	0.01
58.89	0.011	0.01
58.9	0.011	0.01
58.91	0.011	0.01
58.92	0.011	0.01
58.93	0.011	0.01
58.94	0.011	0.01
58.95	0.011	0.01
58.96	0.011	0.01
58.97	0.011	0.01
58.98	0.011	0.01
58.99	0.011	0.01
59	0.011	0.01
59.01	0.011	0.01
59.02	0.011	0.01
59.03	0.011	0.01
59.04	0.011	0.01
59.05	0.011	0.01
59.06	0.011	0.01
59.07	0.011	0.01
59.08	0.011	0.01
59.09	0.011	0.01
59.1	0.011	0.01
59.11	0.011	0.01
59.12	0.011	0.01
59.13	0.011	0.01
59.14	0.011	0.01
59.15	0.011	0.01
59.16	0.011	0.01
59.17	0.011	0.01
59.18	0.011	0.01
59.19	0.011	0.01
59.2	0.011	0.01
59.21	0.011	0.01
59.22	0.011	0.01
59.23	0.011	0.01
59.24	0.011	0.01
59.25	0.011	0.01
59.26	0.011	0.01
59.27	0.011	0.01
59.28	0.011	0.01
59.29	0.011	0.01
59.3	0.011	0.01
59.31	0.011	0.01
59.32	0.011	0.01
59.33	0.011	0.01
59.34	0.011	0.01
59.35	0.011	0.01
59.36	0.011	0.01
59.37	0.011	0.01
59.38	0.011	0.01
59.39	0.011	0.01
59.4	0.011	0.01
59.41	0.011	0.01
59.42	0.011	0.01
59.43	0.011	0.01
59.44	0.011	0.01
59.45	0.011	0.01
59.46	0.011	0.01
59.47	0.011	0.01
59.48	0.011	0.01
59.49	0.011	0.01
59.5	0.011	0.01
59.51	0.011	0.01
59.52	0.011	0.01
59.53	0.011	0.01
59.54	0.011	0.01
59.55	0.011	0.01
59.56	0.011	0.01
59.57	0.011	0.01
59.58	0.011	0.01
59.59	0.011	0.01
59.6	0.011	0.01
59.61	0.011	0.01
59.62	0.011	0.01
59.63	0.011	0.01
59.64	0.011	0.01
59.65	0.011	0.01
59.66	0.011	0.01
59.67	0.011	0.01
59.68	0.011	0.01
59.69	0.011	0.01
59.7	0.011	0.01
59.71	0.011	0.01
59.72	0.011	0.01
59.73	0.011	0.01
59.74	0.011	0.01
59.75	0.011	0.01
59.76	0.01	0.01
59.77	0.01	0.01
59.78	0.01	0.01
59.79	0.01	0.01
59.8	0.01	0.01
59.81	0.01	0.01
59.82	0.01	0.01
59.83	0.01	0.01
59.84	0.01	0.01
59.85	0.01	0.01
59.86	0.01	0.01
59.87	0.01	0.01
59.88	0.01	0.01
59.89	0.01	0.01
59.9	0.01	0.01
59.91	0.01	0.01
59.92	0.01	0.01
59.93	0.01	0.01
59.94	0.01	0.01
59.95	0.01	0.01
59.96	0.01	0.01
59.97	0.01	0.01
59.98	0.01	0.01
59.99	0.01	0.01
60	0.01	0.01
60.01	0.01	0.01
60.02	0.01	0.01
60.03	0.01	0.01
60.04	0.01	0.01
60.05	0.01	0.01
60.06	0.01	0.01
60.07	0.01	0.01
60.08	0.01	0.01
60.09	0.01	0.01
60.1	0.01	0.01
60.11	0.01	0.01
60.12	0.01	0.01
60.13	0.01	0.01
60.14	0.01	0.01
60.15	0.01	0.01
60.16	0.01	0.01
60.17	0.01	0.01
60.18	0.01	0.01
60.19	0.01	0.01
60.2	0.01	0.01
60.21	0.01	0.01
60.22	0.01	0.01
60.23	0.01	0.01
60.24	0.01	0.01
60.25	0.01	0.01
60.26	0.01	0.01
60.27	0.01	0.01
60.28	0.01	0.01
60.29	0.01	0.01
60.3	0.01	0.01
60.31	0.01	0.01
60.32	0.01	0.01
60.33	0.01	0.01
60.34	0.01	0.01
60.35	0.01	0.01
60.36	0.01	0.01
60.37	0.01	0.01
60.38	0.01	0.01
60.39	0.01	0.01
60.4	0.01	0.01
60.41	0.01	0.01
60.42	0.01	0.01
60.43	0.01	0.01
60.44	0.01	0.01
60.45	0.01	0.01
60.46	0.01	0.01
60.47	0.01	0.01
60.48	0.01	0.01
60.49	0.01	0.01
60.5	0.01	0.01
60.51	0.01	0.01
60.52	0.01	0.01
60.53	0.01	0.01
60.54	0.01	0.01
60.55	0.01	0.01
60.56	0.01	0.01
60.57	0.01	0.01
60.58	0.01	0.01
60.59	0.01	0.01
60.6	0.01	0.01
60.61	0.01	0.01
60.62	0.01	0.01
60.63	0.01	0.01
60.64	0.01	0.01
60.65	0.01	0.01
60.66	0.01	0.01
60.67	0.01	0.01
60.68	0.01	0.01
60.69	0.01	0.01
60.7	0.01	0.01
60.71	0.01	0.01
60.72	0.01	0.01
60.73	0.01	0.01
60.74	0.01	0.01
60.75	0.01	0.01
60.76	0.01	0.01
60.77	0.01	0.01
60.78	0.01	0.01
60.79	0.01	0.01
60.8	0.01	0.01
60.81	0.01	0.01
60.82	0.01	0.01
60.83	0.01	0.01
60.84	0.01	0.01
60.85	0.01	0.01
60.86	0.01	0.01
60.87	0.01	0.01
60.88	0.01	0.01
60.89	0.01	0.01
60.9	0.01	0.01
60.91	0.01	0.01
60.92	0.01	0.01
60.93	0.01	0.01
60.94	0.01	0.01
60.95	0.01	0.01
60.96	0.01	0.01
60.97	0.01	0.01
60.98	0.01	0.01
60.99	0.01	0.01
61	0.01	0.01
61.01	0.01	0.01
61.02	0.01	0.01
61.03	0.01	0.01
61.04	0.01	0.01
61.05	0.01	0.01
61.06	0.01	0.01
61.07	0.01	0.01
61.08	0.01	0.01
61.09	0.01	0.01
61.1	0.01	0.01
61.11	0.01	0.01
61.12	0.01	0.01
61.13	0.01	0.01
61.14	0.01	0.01
61.15	0.01	0.01
61.16	0.01	0.01
61.17	0.01	0.01
61.18	0.01	0.01
61.19	0.01	0.01
61.2	0.01	0.01
61.21	0.01	0.01
61.22	0.01	0.01
61.23	0.01	0.01
61.24	0.01	0.01
61.25	0.01	0.01
61.26	0.01	0.01
61.27	0.01	0.01
61.28	0.01	0.01
61.29	0.01	0.01
61.3	0.01	0.01
61.31	0.01	0.01
61.32	0.01	0.01
61.33	0.01	0.01
61.34	0.01	0.01
61.35	0.01	0.01
61.36	0.01	0.01
61.37	0.01	0.01
61.38	0.01	0.01
61.39	0.01	0.01
61.4	0.01	0.01
61.41	0.01	0.01
61.42	0.01	0.01
61.43	0.01	0.01
61.44	0.01	0.01
61.45	0.01	0.01
61.46	0.01	0.01
61.47	0.01	0.01
61.48	0.01	0.01
61.49	0.01	0.01
61.5	0.01	0.01
61.51	0.01	0.01
61.52	0.01	0.01
61.53	0.01	0.01
61.54	0.01	0.01
61.55	0.01	0.01
61.56	0.01	0.01
61.57	0.01	0.01
61.58	0.01	0.01
61.59	0.01	0.01
61.6	0.01	0.01
61.61	0.01	0.01
61.62	0.01	0.01
61.63	0.01	0.01
61.64	0.01	0.01
61.65	0.01	0.01
61.66	0.01	0.01
61.67	0.01	0.01
61.68	0.01	0.01
61.69	0.01	0.01
61.7	0.01	0.01
61.71	0.01	0.01
61.72	0.01	0.01
61.73	0.01	0.01
61.74	0.01	0.01
61.75	0.01	0.01
61.76	0.01	0.01
61.77	0.01	0.01
61.78	0.01	0.01
61.79	0.01	0.01
61.8	0.01	0.01
61.81	0.01	0.01
61.82	0.01	0.01
61.83	0.01	0.009
61.84	0.01	0.009
61.85	0.01	0.009
61.86	0.01	0.009
61.87	0.01	0.009
61.88	0.01	0.009
61.89	0.01	0.009
61.9	0.01	0.009
61.91	0.01	0.009
61.92	0.01	0.009
61.93	0.01	0.009
61.94	0.01	0.009
61.95	0.01	0.009
61.96	0.01	0.009
61.97	0.01	0.009
61.98	0.01	0.009
61.99	0.01	0.009
62	0.01	0.009
62.01	0.01	0.009
62.02	0.01	0.009
62.03	0.01	0.009
62.04	0.01	0.009
62.05	0.01	0.009
62.06	0.01	0.009
62.07	0.01	0.009
62.08	0.01	0.009
62.09	0.01	0.009
62.1	0.01	0.009
62.11	0.01	0.009
62.12	0.01	0.009
62.13	0.01	0.009
62.14	0.01	0.009
62.15	0.01	0.009
62.16	0.01	0.009
62.17	0.01	0.009
62.18	0.01	0.009
62.19	0.01	0.009
62.2	0.01	0.009
62.21	0.01	0.009
62.22	0.01	0.009
62.23	0.01	0.009
62.24	0.01	0.009
62.25	0.01	0.009
62.26	0.01	0.009
62.27	0.01	0.009
62.28	0.01	0.009
62.29	0.01	0.009
62.3	0.01	0.009
62.31	0.01	0.009
62.32	0.01	0.009
62.33	0.01	0.009
62.34	0.01	0.009
62.35	0.01	0.009
62.36	0.01	0.009
62.37	0.01	0.009
62.38	0.01	0.009
62.39	0.01	0.009
62.4	0.01	0.009
62.41	0.01	0.009
62.42	0.01	0.009
62.43	0.01	0.009
62.44	0.01	0.009
62.45	0.01	0.009
62.46	0.01	0.009
62.47	0.01	0.009
62.48	0.01	0.009
62.49	0.01	0.009
62.5	0.01	0.009
62.51	0.01	0.009
62.52	0.01	0.009
62.53	0.01	0.009
62.54	0.01	0.009
62.55	0.01	0.009
62.56	0.01	0.009
62.57	0.01	0.009
62.58	0.01	0.009
62.59	0.01	0.009
62.6	0.01	0.009
62.61	0.01	0.009
62.62	0.01	0.009
62.63	0.01	0.009
62.64	0.01	0.009
62.65	0.01	0.009
62.66	0.01	0.009
62.67	0.01	0.009
62.68	0.01	0.009
62.69	0.01	0.009
62.7	0.01	0.009
62.71	0.01	0.009
62.72	0.01	0.009
62.73	0.01	0.009
62.74	0.01	0.009
62.75	0.01	0.009
62.76	0.01	0.009
62.77	0.01	0.009
62.78	0.01	0.009
62.79	0.01	0.009
62.8	0.01	0.009
62.81	0.01	0.009
62.82	0.01	0.009
62.83	0.01	0.009
62.84	0.01	0.009
62.85	0.01	0.009
62.86	0.01	0.009
62.87	0.01	0.009
62.88	0.01	0.009
62.89	0.01	0.009
62.9	0.01	0.009
62.91	0.01	0.009
62.92	0.01	0.009
62.93	0.01	0.009
62.94	0.01	0.009
62.95	0.01	0.009
62.96	0.01	0.009
62.97	0.01	0.009
62.98	0.01	0.009
62.99	0.01	0.009
63	0.01	0.009
63.01	0.01	0.009
63.02	0.01	0.009
63.03	0.01	0.009
63.04	0.01	0.009
63.05	0.01	0.009
63.06	0.01	0.009
63.07	0.01	0.009
63.08	0.01	0.009
63.09	0.01	0.009
63.1	0.01	0.009
63.11	0.01	0.009
63.12	0.01	0.009
63.13	0.01	0.009
63.14	0.01	0.009
63.15	0.01	0.009
63.16	0.01	0.009
63.17	0.01	0.009
63.18	0.01	0.009
63.19	0.01	0.009
63.2	0.01	0.009
63.21	0.01	0.009
63.22	0.01	0.009
63.23	0.01	0.009
63.24	0.01	0.009
63.25	0.01	0.009
63.26	0.01	0.009
63.27	0.01	0.009
63.28	0.01	0.009
63.29	0.01	0.009
63.3	0.01	0.009
63.31	0.01	0.009
63.32	0.01	0.009
63.33	0.01	0.009
63.34	0.01	0.009
63.35	0.01	0.009
63.36	0.01	0.009
63.37	0.01	0.009
63.38	0.01	0.009
63.39	0.01	0.009
63.4	0.01	0.009
63.41	0.01	0.009
63.42	0.01	0.009
63.43	0.01	0.009
63.44	0.01	0.009
63.45	0.01	0.009
63.46	0.01	0.009
63.47	0.01	0.009
63.48	0.01	0.009
63.49	0.01	0.009
63.5	0.01	0.009
63.51	0.01	0.009
63.52	0.01	0.009
63.53	0.01	0.009
63.54	0.01	0.009
63.55	0.01	0.009
63.56	0.01	0.009
63.57	0.01	0.009
63.58	0.01	0.009
63.59	0.01	0.009
63.6	0.01	0.009
63.61	0.01	0.009
63.62	0.01	0.009
63.63	0.01	0.009
63.64	0.01	0.009
63.65	0.01	0.009
63.66	0.01	0.009
63.67	0.01	0.009
63.68	0.01	0.009
63.69	0.01	0.009
63.7	0.01	0.009
63.71	0.01	0.009
63.72	0.01	0.009
63.73	0.01	0.009
63.74	0.01	0.009
63.75	0.01	0.009
63.76	0.01	0.009
63.77	0.01	0.009
63.78	0.01	0.009
63.79	0.01	0.009
63.8	0.01	0.009
63.81	0.01	0.009
63.82	0.01	0.009
63.83	0.01	0.009
63.84	0.01	0.009
63.85	0.01	0.009
63.86	0.01	0.009
63.87	0.01	0.009
63.88	0.01	0.009
63.89	0.01	0.009
63.9	0.01	0.009
63.91	0.01	0.009
63.92	0.01	0.009
63.93	0.01	0.009
63.94	0.01	0.009
63.95	0.01	0.009
63.96	0.01	0.009
63.97	0.01	0.009
63.98	0.01	0.009
63.99	0.01	0.009
64	0.01	0.009
64.01	0.01	0.009
64.02	0.01	0.009
64.03	0.01	0.009
64.04	0.01	0.009
64.05	0.01	0.009
64.06	0.01	0.009
64.07	0.01	0.009
64.08	0.01	0.009
64.09	0.01	0.009
64.1	0.01	0.009
64.11	0.01	0.009
64.12	0.01	0.009
64.13	0.01	0.009
64.14	0.01	0.009
64.15	0.01	0.009
64.16	0.01	0.009
64.17	0.01	0.009
64.18	0.01	0.009
64.19	0.01	0.009
64.2	0.01	0.009
64.21	0.01	0.009
64.22	0.01	0.009
64.23	0.01	0.009
64.24	0.01	0.009
64.25	0.01	0.009
64.26	0.01	0.009
64.27	0.01	0.009
64.28	0.01	0.009
64.29	0.01	0.009
64.3	0.01	0.009
64.31	0.01	0.009
64.32	0.01	0.009
64.33	0.01	0.009
64.34	0.01	0.009
64.35	0.01	0.009
64.36	0.01	0.009
64.37	0.01	0.009
64.38	0.01	0.009
64.39	0.01	0.009
64.4	0.01	0.009
64.41	0.01	0.009
64.42	0.01	0.009
64.43	0.01	0.009
64.44	0.01	0.009
64.45	0.01	0.009
64.46	0.01	0.009
64.47	0.01	0.009
64.48	0.01	0.009
64.49	0.01	0.009
64.5	0.01	0.009
64.51	0.01	0.009
64.52	0.01	0.009
64.53	0.01	0.009
64.54	0.01	0.009
64.55	0.01	0.009
64.56	0.01	0.009
64.57	0.01	0.009
64.58	0.01	0.009
64.59	0.01	0.009
64.6	0.01	0.009
64.61	0.01	0.009
64.62	0.01	0.009
64.63	0.01	0.009
64.64	0.01	0.009
64.65	0.01	0.009
64.66	0.01	0.009
64.67	0.01	0.009
64.68	0.01	0.009
64.69	0.01	0.009
64.7	0.01	0.009
64.71	0.01	0.009
64.72	0.01	0.009
64.73	0.01	0.009
64.74	0.01	0.009
64.75	0.01	0.009
64.76	0.01	0.009
64.77	0.01	0.009
64.78	0.01	0.009
64.79	0.01	0.009
64.8	0.01	0.009
64.81	0.01	0.009
64.82	0.01	0.009
64.83	0.01	0.009
64.84	0.01	0.009
64.85	0.01	0.009
64.86	0.01	0.009
64.87	0.01	0.009
64.88	0.01	0.009
64.89	0.01	0.009
64.9	0.01	0.009
64.91	0.01	0.009
64.92	0.01	0.009
64.93	0.01	0.009
64.94	0.01	0.009
64.95	0.01	0.009
64.96	0.01	0.009
64.97	0.01	0.009
64.98	0.01	0.009
64.99	0.01	0.009
65	0.01	0.009
65.01	0.01	0.009
65.02	0.01	0.009
65.03	0.01	0.009
65.04	0.01	0.009
65.05	0.01	0.009
65.06	0.01	0.009
65.07	0.01	0.009
65.08	0.01	0.009
65.09	0.01	0.009
65.1	0.01	0.009
65.11	0.01	0.009
65.12	0.01	0.009
65.13	0.01	0.009
65.14	0.01	0.009
65.15	0.01	0.009
65.16	0.01	0.009
65.17	0.01	0.009
65.18	0.01	0.009
65.19	0.01	0.009
65.2	0.01	0.009
65.21	0.01	0.009
65.22	0.01	0.009
65.23	0.01	0.009
65.24	0.01	0.009
65.25	0.01	0.009
65.26	0.01	0.009
65.27	0.01	0.009
65.28	0.01	0.009
65.29	0.01	0.009
65.3	0.01	0.009
65.31	0.01	0.009
65.32	0.01	0.009
65.33	0.01	0.009
65.34	0.01	0.009
65.35	0.01	0.009
65.36	0.01	0.009
65.37	0.01	0.009
65.38	0.01	0.009
65.39	0.01	0.009
65.4	0.01	0.009
65.41	0.01	0.009
65.42	0.01	0.009
65.43	0.01	0.009
65.44	0.01	0.009
65.45	0.01	0.009
65.46	0.01	0.009
65.47	0.01	0.009
65.48	0.01	0.009
65.49	0.01	0.009
65.5	0.01	0.009
65.51	0.01	0.009
65.52	0.01	0.009
65.53	0.01	0.009
65.54	0.01	0.009
65.55	0.01	0.009
65.56	0.01	0.009
65.57	0.01	0.009
65.58	0.01	0.009
65.59	0.01	0.009
65.6	0.01	0.009
65.61	0.01	0.009
65.62	0.01	0.009
65.63	0.01	0.009
65.64	0.01	0.009
65.65	0.01	0.009
65.66	0.01	0.009
65.67	0.01	0.009
65.68	0.01	0.009
65.69	0.01	0.009
65.7	0.01	0.009
65.71	0.01	0.009
65.72	0.01	0.009
65.73	0.01	0.009
65.74	0.01	0.009
65.75	0.01	0.009
65.76	0.01	0.009
65.77	0.01	0.009
65.78	0.01	0.009
65.79	0.01	0.009
65.8	0.01	0.009
65.81	0.01	0.009
65.82	0.01	0.009
65.83	0.01	0.009
65.84	0.01	0.009
65.85	0.01	0.009
65.86	0.01	0.009
65.87	0.01	0.009
65.88	0.01	0.009
65.89	0.01	0.009
65.9	0.01	0.009
65.91	0.01	0.009
65.92	0.01	0.009
65.93	0.01	0.009
65.94	0.01	0.009
65.95	0.01	0.009
65.96	0.01	0.009
65.97	0.01	0.009
65.98	0.01	0.009
65.99	0.01	0.009
66	0.01	0.009
66.01	0.01	0.009
66.02	0.01	0.009
66.03	0.01	0.009
66.04	0.01	0.009
66.05	0.01	0.009
66.06	0.01	0.009
66.07	0.01	0.009
66.08	0.01	0.009
66.09	0.01	0.009
66.1	0.01	0.009
66.11	0.01	0.009
66.12	0.01	0.009
66.13	0.01	0.009
66.14	0.009	0.009
66.15	0.009	0.009
66.16	0.009	0.009
66.17	0.009	0.009
66.18	0.009	0.009
66.19	0.009	0.009
66.2	0.009	0.009
66.21	0.009	0.009
66.22	0.009	0.009
66.23	0.009	0.009
66.24	0.009	0.009
66.25	0.009	0.009
66.26	0.009	0.009
66.27	0.009	0.009
66.28	0.009	0.009
66.29	0.009	0.009
66.3	0.009	0.009
66.31	0.009	0.009
66.32	0.009	0.009
66.33	0.009	0.009
66.34	0.009	0.009
66.35	0.009	0.009
66.36	0.009	0.009
66.37	0.009	0.009
66.38	0.009	0.009
66.39	0.009	0.009
66.4	0.009	0.009
66.41	0.009	0.009
66.42	0.009	0.009
66.43	0.009	0.009
66.44	0.009	0.009
66.45	0.009	0.009
66.46	0.009	0.009
66.47	0.009	0.009
66.48	0.009	0.009
66.49	0.009	0.009
66.5	0.009	0.009
66.51	0.009	0.009
66.52	0.009	0.009
66.53	0.009	0.009
66.54	0.009	0.009
66.55	0.009	0.009
66.56	0.009	0.009
66.57	0.009	0.009
66.58	0.009	0.009
66.59	0.009	0.009
66.6	0.009	0.009
66.61	0.009	0.009
66.62	0.009	0.009
66.63	0.009	0.009
66.64	0.009	0.009
66.65	0.009	0.009
66.66	0.009	0.009
66.67	0.009	0.009
66.68	0.009	0.009
66.69	0.009	0.009
66.7	0.009	0.009
66.71	0.009	0.009
66.72	0.009	0.009
66.73	0.009	0.009
66.74	0.009	0.009
66.75	0.009	0.009
66.76	0.009	0.009
66.77	0.009	0.009
66.78	0.009	0.009
66.79	0.009	0.009
66.8	0.009	0.009
66.81	0.009	0.009
66.82	0.009	0.009
66.83	0.009	0.009
66.84	0.009	0.009
66.85	0.009	0.009
66.86	0.009	0.009
66.87	0.009	0.009
66.88	0.009	0.009
66.89	0.009	0.009
66.9	0.009	0.009
66.91	0.009	0.009
66.92	0.009	0.009
66.93	0.009	0.009
66.94	0.009	0.009
66.95	0.009	0.009
66.96	0.009	0.009
66.97	0.009	0.009
66.98	0.009	0.009
66.99	0.009	0.009
67	0.009	0.009
67.01	0.009	0.009
67.02	0.009	0.009
67.03	0.009	0.009
67.04	0.009	0.009
67.05	0.009	0.009
67.06	0.009	0.009
67.07	0.009	0.009
67.08	0.009	0.009
67.09	0.009	0.009
67.1	0.009	0.009
67.11	0.009	0.009
67.12	0.009	0.009
67.13	0.009	0.009
67.14	0.009	0.009
67.15	0.009	0.009
67.16	0.009	0.009
67.17	0.009	0.009
67.18	0.009	0.009
67.19	0.009	0.009
67.2	0.009	0.009
67.21	0.009	0.009
67.22	0.009	0.009
67.23	0.009	0.009
67.24	0.009	0.009
67.25	0.009	0.009
67.26	0.009	0.009
67.27	0.009	0.009
67.28	0.009	0.009
67.29	0.009	0.009
67.3	0.009	0.009
67.31	0.009	0.009
67.32	0.009	0.009
67.33	0.009	0.009
67.34	0.009	0.009
67.35	0.009	0.009
67.36	0.009	0.009
67.37	0.009	0.009
67.38	0.009	0.009
67.39	0.009	0.009
67.4	0.009	0.009
67.41	0.009	0.009
67.42	0.009	0.009
67.43	0.009	0.009
67.44	0.009	0.009
67.45	0.009	0.009
67.46	0.009	0.009
67.47	0.009	0.009
67.48	0.009	0.009
67.49	0.009	0.009
67.5	0.009	0.009
67.51	0.009	0.009
67.52	0.009	0.009
67.53	0.009	0.009
67.54	0.009	0.009
67.55	0.009	0.009
67.56	0.009	0.009
67.57	0.009	0.009
67.58	0.009	0.009
67.59	0.009	0.009
67.6	0.009	0.009
67.61	0.009	0.009
67.62	0.009	0.009
67.63	0.009	0.009
67.64	0.009	0.009
67.65	0.009	0.009
67.66	0.009	0.009
67.67	0.009	0.009
67.68	0.009	0.009
67.69	0.009	0.009
67.7	0.009	0.009
67.71	0.009	0.009
67.72	0.009	0.009
67.73	0.009	0.009
67.74	0.009	0.009
67.75	0.009	0.009
67.76	0.009	0.009
67.77	0.009	0.009
67.78	0.009	0.009
67.79	0.009	0.009
67.8	0.009	0.009
67.81	0.009	0.009
67.82	0.009	0.009
67.83	0.009	0.009
67.84	0.009	0.009
67.85	0.009	0.009
67.86	0.009	0.009
67.87	0.009	0.009
67.88	0.009	0.009
67.89	0.009	0.009
67.9	0.009	0.009
67.91	0.009	0.009
67.92	0.009	0.009
67.93	0.009	0.009
67.94	0.009	0.009
67.95	0.009	0.009
67.96	0.009	0.009
67.97	0.009	0.009
67.98	0.009	0.009
67.99	0.009	0.009
68	0.009	0.009
68.01	0.009	0.009
68.02	0.009	0.009
68.03	0.009	0.009
68.04	0.009	0.009
68.05	0.009	0.009
68.06	0.009	0.009
68.07	0.009	0.009
68.08	0.009	0.009
68.09	0.009	0.009
68.1	0.009	0.009
68.11	0.009	0.009
68.12	0.009	0.009
68.13	0.009	0.009
68.14	0.009	0.009
68.15	0.009	0.009
68.16	0.009	0.009
68.17	0.009	0.009
68.18	0.009	0.009
68.19	0.009	0.009
68.2	0.009	0.009
68.21	0.009	0.009
68.22	0.009	0.009
68.23	0.009	0.009
68.24	0.009	0.009
68.25	0.009	0.009
68.26	0.009	0.009
68.27	0.009	0.009
68.28	0.009	0.009
68.29	0.009	0.009
68.3	0.009	0.009
68.31	0.009	0.009
68.32	0.009	0.009
68.33	0.009	0.009
68.34	0.009	0.009
68.35	0.009	0.009
68.36	0.009	0.009
68.37	0.009	0.009
68.38	0.009	0.008
68.39	0.009	0.008
68.4	0.009	0.008
68.41	0.009	0.008
68.42	0.009	0.008
68.43	0.009	0.008
68.44	0.009	0.008
68.45	0.009	0.008
68.46	0.009	0.008
68.47	0.009	0.008
68.48	0.009	0.008
68.49	0.009	0.008
68.5	0.009	0.008
68.51	0.009	0.008
68.52	0.009	0.008
68.53	0.009	0.008
68.54	0.009	0.008
68.55	0.009	0.008
68.56	0.009	0.008
68.57	0.009	0.008
68.58	0.009	0.008
68.59	0.009	0.008
68.6	0.009	0.008
68.61	0.009	0.008
68.62	0.009	0.008
68.63	0.009	0.008
68.64	0.009	0.008
68.65	0.009	0.008
68.66	0.009	0.008
68.67	0.009	0.008
68.68	0.009	0.008
68.69	0.009	0.008
68.7	0.009	0.008
68.71	0.009	0.008
68.72	0.009	0.008
68.73	0.009	0.008
68.74	0.009	0.008
68.75	0.009	0.008
68.76	0.009	0.008
68.77	0.009	0.008
68.78	0.009	0.008
68.79	0.009	0.008
68.8	0.009	0.008
68.81	0.009	0.008
68.82	0.009	0.008
68.83	0.009	0.008
68.84	0.009	0.008
68.85	0.009	0.008
68.86	0.009	0.008
68.87	0.009	0.008
68.88	0.009	0.008
68.89	0.009	0.008
68.9	0.009	0.008
68.91	0.009	0.008
68.92	0.009	0.008
68.93	0.009	0.008
68.94	0.009	0.008
68.95	0.009	0.008
68.96	0.009	0.008
68.97	0.009	0.008
68.98	0.009	0.008
68.99	0.009	0.008
69	0.009	0.008
69.01	0.009	0.008
69.02	0.009	0.008
69.03	0.009	0.008
69.04	0.009	0.008
69.05	0.009	0.008
69.06	0.009	0.008
69.07	0.009	0.008
69.08	0.009	0.008
69.09	0.009	0.008
69.1	0.009	0.008
69.11	0.009	0.008
69.12	0.009	0.008
69.13	0.009	0.008
69.14	0.009	0.008
69.15	0.009	0.008
69.16	0.009	0.008
69.17	0.009	0.008
69.18	0.009	0.008
69.19	0.009	0.008
69.2	0.009	0.008
69.21	0.009	0.008
69.22	0.009	0.008
69.23	0.009	0.008
69.24	0.009	0.008
69.25	0.009	0.008
69.26	0.009	0.008
69.27	0.009	0.008
69.28	0.009	0.008
69.29	0.009	0.008
69.3	0.009	0.008
69.31	0.009	0.008
69.32	0.009	0.008
69.33	0.009	0.008
69.34	0.009	0.008
69.35	0.009	0.008
69.36	0.009	0.008
69.37	0.009	0.008
69.38	0.009	0.008
69.39	0.009	0.008
69.4	0.009	0.008
69.41	0.009	0.008
69.42	0.009	0.008
69.43	0.009	0.008
69.44	0.009	0.008
69.45	0.009	0.008
69.46	0.009	0.008
69.47	0.009	0.008
69.48	0.009	0.008
69.49	0.009	0.008
69.5	0.009	0.008
69.51	0.009	0.008
69.52	0.009	0.008
69.53	0.009	0.008
69.54	0.009	0.008
69.55	0.009	0.008
69.56	0.009	0.008
69.57	0.009	0.008
69.58	0.009	0.008
69.59	0.009	0.008
69.6	0.009	0.008
69.61	0.009	0.008
69.62	0.009	0.008
69.63	0.009	0.008
69.64	0.009	0.008
69.65	0.009	0.008
69.66	0.009	0.008
69.67	0.009	0.008
69.68	0.009	0.008
69.69	0.009	0.008
69.7	0.009	0.008
69.71	0.009	0.008
69.72	0.009	0.008
69.73	0.009	0.008
69.74	0.009	0.008
69.75	0.009	0.008
69.76	0.009	0.008
69.77	0.009	0.008
69.78	0.009	0.008
69.79	0.009	0.008
69.8	0.009	0.008
69.81	0.009	0.008
69.82	0.009	0.008
69.83	0.009	0.008
69.84	0.009	0.008
69.85	0.009	0.008
69.86	0.009	0.008
69.87	0.009	0.008
69.88	0.009	0.008
69.89	0.009	0.008
69.9	0.009	0.008
69.91	0.009	0.008
69.92	0.009	0.008
69.93	0.009	0.008
69.94	0.009	0.008
69.95	0.009	0.008
69.96	0.009	0.008
69.97	0.009	0.008
69.98	0.009	0.008
69.99	0.009	0.008
70	0.009	0.008
70.01	0.009	0.008
70.02	0.009	0.008
70.03	0.009	0.008
70.04	0.009	0.008
70.05	0.009	0.008
70.06	0.009	0.008
70.07	0.009	0.008
70.08	0.009	0.008
70.09	0.009	0.008
70.1	0.009	0.008
70.11	0.009	0.008
70.12	0.009	0.008
70.13	0.009	0.008
70.14	0.009	0.008
70.15	0.009	0.008
70.16	0.009	0.008
70.17	0.009	0.008
70.18	0.009	0.008
70.19	0.009	0.008
70.2	0.009	0.008
70.21	0.009	0.008
70.22	0.009	0.008
70.23	0.009	0.008
70.24	0.009	0.008
70.25	0.009	0.008
70.26	0.009	0.008
70.27	0.009	0.008
70.28	0.009	0.008
70.29	0.009	0.008
70.3	0.009	0.008
70.31	0.009	0.008
70.32	0.009	0.008
70.33	0.009	0.008
70.34	0.009	0.008
70.35	0.009	0.008
70.36	0.009	0.008
70.37	0.009	0.008
70.38	0.009	0.008
70.39	0.009	0.008
70.4	0.009	0.008
70.41	0.009	0.008
70.42	0.009	0.008
70.43	0.009	0.008
70.44	0.009	0.008
70.45	0.009	0.008
70.46	0.009	0.008
70.47	0.009	0.008
70.48	0.009	0.008
70.49	0.009	0.008
70.5	0.009	0.008
70.51	0.009	0.008
70.52	0.009	0.008
70.53	0.009	0.008
70.54	0.009	0.008
70.55	0.009	0.008
70.56	0.009	0.008
70.57	0.009	0.008
70.58	0.009	0.008
70.59	0.009	0.008
70.6	0.009	0.008
70.61	0.009	0.008
70.62	0.009	0.008
70.63	0.009	0.008
70.64	0.009	0.008
70.65	0.009	0.008
70.66	0.009	0.008
70.67	0.009	0.008
70.68	0.009	0.008
70.69	0.009	0.008
70.7	0.009	0.008
70.71	0.009	0.008
70.72	0.009	0.008
70.73	0.009	0.008
70.74	0.009	0.008
70.75	0.009	0.008
70.76	0.009	0.008
70.77	0.009	0.008
70.78	0.009	0.008
70.79	0.009	0.008
70.8	0.009	0.008
70.81	0.009	0.008
70.82	0.009	0.008
70.83	0.009	0.008
70.84	0.009	0.008
70.85	0.009	0.008
70.86	0.009	0.008
70.87	0.009	0.008
70.88	0.009	0.008
70.89	0.009	0.008
70.9	0.009	0.008
70.91	0.009	0.008
70.92	0.009	0.008
70.93	0.009	0.008
70.94	0.009	0.008
70.95	0.009	0.008
70.96	0.009	0.008
70.97	0.009	0.008
70.98	0.009	0.008
70.99	0.009	0.008
71	0.009	0.008
71.01	0.009	0.008
71.02	0.009	0.008
71.03	0.009	0.008
71.04	0.009	0.008
71.05	0.009	0.008
71.06	0.009	0.008
71.07	0.009	0.008
71.08	0.009	0.008
71.09	0.009	0.008
71.1	0.009	0.008
71.11	0.009	0.008
71.12	0.009	0.008
71.13	0.009	0.008
71.14	0.009	0.008
71.15	0.009	0.008
71.16	0.009	0.008
71.17	0.009	0.008
71.18	0.009	0.008
71.19	0.009	0.008
71.2	0.009	0.008
71.21	0.009	0.008
71.22	0.009	0.008
71.23	0.009	0.008
71.24	0.009	0.008
71.25	0.009	0.008
71.26	0.009	0.008
71.27	0.009	0.008
71.28	0.009	0.008
71.29	0.009	0.008
71.3	0.009	0.008
71.31	0.009	0.008
71.32	0.009	0.008
71.33	0.009	0.008
71.34	0.009	0.008
71.35	0.009	0.008
71.36	0.009	0.008
71.37	0.009	0.008
71.38	0.009	0.008
71.39	0.009	0.008
71.4	0.009	0.008
71.41	0.009	0.008
71.42	0.009	0.008
71.43	0.009	0.008
71.44	0.009	0.008
71.45	0.009	0.008
71.46	0.009	0.008
71.47	0.009	0.008
71.48	0.009	0.008
71.49	0.009	0.008
71.5	0.009	0.008
71.51	0.009	0.008
71.52	0.009	0.008
71.53	0.009	0.008
71.54	0.009	0.008
71.55	0.009	0.008
71.56	0.009	0.008
71.57	0.009	0.008
71.58	0.009	0.008
71.59	0.009	0.008
71.6	0.009	0.008
71.61	0.009	0.008
71.62	0.009	0.008
71.63	0.009	0.008
71.64	0.009	0.008
71.65	0.009	0.008
71.66	0.009	0.008
71.67	0.009	0.008
71.68	0.009	0.008
71.69	0.009	0.008
71.7	0.009	0.008
71.71	0.009	0.008
71.72	0.009	0.008
71.73	0.009	0.008
71.74	0.009	0.008
71.75	0.009	0.008
71.76	0.009	0.008
71.77	0.009	0.008
71.78	0.009	0.008
71.79	0.009	0.008
71.8	0.009	0.008
71.81	0.009	0.008
71.82	0.009	0.008
71.83	0.009	0.008
71.84	0.009	0.008
71.85	0.009	0.008
71.86	0.009	0.008
71.87	0.009	0.008
71.88	0.009	0.008
71.89	0.009	0.008
71.9	0.009	0.008
71.91	0.009	0.008
71.92	0.009	0.008
71.93	0.009	0.008
71.94	0.009	0.008
71.95	0.009	0.008
71.96	0.009	0.008
71.97	0.009	0.008
71.98	0.009	0.008
71.99	0.009	0.008
72	0.009	0.008
72.01	0.009	0.008
72.02	0.009	0.008
72.03	0.009	0.008
72.04	0.009	0.008
72.05	0.009	0.008
72.06	0.009	0.008
72.07	0.009	0.008
72.08	0.009	0.008
72.09	0.009	0.008
72.1	0.009	0.008
72.11	0.009	0.008
72.12	0.009	0.008
72.13	0.009	0.008
72.14	0.009	0.008
72.15	0.009	0.008
72.16	0.009	0.008
72.17	0.009	0.008
72.18	0.009	0.008
72.19	0.009	0.008
72.2	0.009	0.008
72.21	0.009	0.008
72.22	0.009	0.008
72.23	0.009	0.008
72.24	0.009	0.008
72.25	0.009	0.008
72.26	0.009	0.008
72.27	0.009	0.008
72.28	0.009	0.008
72.29	0.009	0.008
72.3	0.009	0.008
72.31	0.009	0.008
72.32	0.009	0.008
72.33	0.009	0.008
72.34	0.009	0.008
72.35	0.009	0.008
72.36	0.009	0.008
72.37	0.009	0.008
72.38	0.009	0.008
72.39	0.009	0.008
72.4	0.009	0.008
72.41	0.009	0.008
72.42	0.009	0.008
72.43	0.009	0.008
72.44	0.009	0.008
72.45	0.009	0.008
72.46	0.009	0.008
72.47	0.009	0.008
72.48	0.009	0.008
72.49	0.009	0.008
72.5	0.009	0.008
72.51	0.009	0.008
72.52	0.009	0.008
72.53	0.009	0.008
72.54	0.009	0.008
72.55	0.009	0.008
72.56	0.009	0.008
72.57	0.009	0.008
72.58	0.009	0.008
72.59	0.009	0.008
72.6	0.009	0.008
72.61	0.009	0.008
72.62	0.009	0.008
72.63	0.009	0.008
72.64	0.009	0.008
72.65	0.009	0.008
72.66	0.009	0.008
72.67	0.009	0.008
72.68	0.009	0.008
72.69	0.009	0.008
72.7	0.009	0.008
72.71	0.009	0.008
72.72	0.009	0.008
72.73	0.009	0.008
72.74	0.009	0.008
72.75	0.009	0.008
72.76	0.009	0.008
72.77	0.009	0.008
72.78	0.009	0.008
72.79	0.009	0.008
72.8	0.009	0.008
72.81	0.009	0.008
72.82	0.009	0.008
72.83	0.009	0.008
72.84	0.009	0.008
72.85	0.009	0.008
72.86	0.009	0.008
72.87	0.009	0.008
72.88	0.009	0.008
72.89	0.009	0.008
72.9	0.009	0.008
72.91	0.009	0.008
72.92	0.009	0.008
72.93	0.009	0.008
72.94	0.009	0.008
72.95	0.009	0.008
72.96	0.009	0.008
72.97	0.009	0.008
72.98	0.009	0.008
72.99	0.009	0.008
73	0.009	0.008
73.01	0.009	0.008
73.02	0.009	0.008
73.03	0.009	0.008
73.04	0.009	0.008
73.05	0.009	0.008
73.06	0.009	0.008
73.07	0.009	0.008
73.08	0.009	0.008
73.09	0.009	0.008
73.1	0.009	0.008
73.11	0.009	0.008
73.12	0.009	0.008
73.13	0.009	0.008
73.14	0.009	0.008
73.15	0.009	0.008
73.16	0.009	0.008
73.17	0.009	0.008
73.18	0.009	0.008
73.19	0.009	0.008
73.2	0.009	0.008
73.21	0.009	0.008
73.22	0.009	0.008
73.23	0.009	0.008
73.24	0.009	0.008
73.25	0.009	0.008
73.26	0.009	0.008
73.27	0.009	0.008
73.28	0.009	0.008
73.29	0.009	0.008
73.3	0.009	0.008
73.31	0.009	0.008
73.32	0.009	0.008
73.33	0.009	0.008
73.34	0.009	0.008
73.35	0.009	0.008
73.36	0.009	0.008
73.37	0.009	0.008
73.38	0.009	0.008
73.39	0.009	0.008
73.4	0.009	0.008
73.41	0.009	0.008
73.42	0.009	0.008
73.43	0.009	0.008
73.44	0.009	0.008
73.45	0.009	0.008
73.46	0.009	0.008
73.47	0.009	0.008
73.48	0.009	0.008
73.49	0.009	0.008
73.5	0.009	0.008
73.51	0.009	0.008
73.52	0.009	0.008
73.53	0.009	0.008
73.54	0.009	0.008
73.55	0.009	0.008
73.56	0.009	0.008
73.57	0.009	0.008
73.58	0.009	0.008
73.59	0.009	0.008
73.6	0.009	0.008
73.61	0.009	0.008
73.62	0.009	0.008
73.63	0.009	0.008
73.64	0.009	0.008
73.65	0.009	0.008
73.66	0.009	0.008
73.67	0.009	0.008
73.68	0.009	0.008
73.69	0.009	0.008
73.7	0.009	0.008
73.71	0.009	0.008
73.72	0.009	0.008
73.73	0.009	0.008
73.74	0.009	0.008
73.75	0.009	0.008
73.76	0.009	0.008
73.77	0.009	0.008
73.78	0.009	0.008
73.79	0.009	0.008
73.8	0.009	0.008
73.81	0.009	0.008
73.82	0.009	0.008
73.83	0.009	0.008
73.84	0.009	0.008
73.85	0.009	0.008
73.86	0.009	0.008
73.87	0.009	0.008
73.88	0.009	0.008
73.89	0.009	0.008
73.9	0.009	0.008
73.91	0.009	0.008
73.92	0.009	0.008
73.93	0.009	0.008
73.94	0.009	0.008
73.95	0.009	0.008
73.96	0.009	0.008
73.97	0.009	0.008
73.98	0.009	0.008
73.99	0.009	0.008
74	0.009	0.008
74.01	0.009	0.008
74.02	0.009	0.008
74.03	0.009	0.008
74.04	0.009	0.008
74.05	0.009	0.008
74.06	0.009	0.008
74.07	0.009	0.008
74.08	0.009	0.008
74.09	0.009	0.008
74.1	0.008	0.008
74.11	0.008	0.008
74.12	0.008	0.008
74.13	0.008	0.008
74.14	0.008	0.008
74.15	0.008	0.008
74.16	0.008	0.008
74.17	0.008	0.008
74.18	0.008	0.008
74.19	0.008	0.008
74.2	0.008	0.008
74.21	0.008	0.008
74.22	0.008	0.008
74.23	0.008	0.008
74.24	0.008	0.008
74.25	0.008	0.008
74.26	0.008	0.008
74.27	0.008	0.008
74.28	0.008	0.008
74.29	0.008	0.008
74.3	0.008	0.008
74.31	0.008	0.008
74.32	0.008	0.008
74.33	0.008	0.008
74.34	0.008	0.008
74.35	0.008	0.008
74.36	0.008	0.008
74.37	0.008	0.008
74.38	0.008	0.008
74.39	0.008	0.008
74.4	0.008	0.008
74.41	0.008	0.008
74.42	0.008	0.008
74.43	0.008	0.008
74.44	0.008	0.008
74.45	0.008	0.008
74.46	0.008	0.008
74.47	0.008	0.008
74.48	0.008	0.008
74.49	0.008	0.008
74.5	0.008	0.008
74.51	0.008	0.008
74.52	0.008	0.008
74.53	0.008	0.008
74.54	0.008	0.008
74.55	0.008	0.008
74.56	0.008	0.008
74.57	0.008	0.008
74.58	0.008	0.008
74.59	0.008	0.008
74.6	0.008	0.008
74.61	0.008	0.008
74.62	0.008	0.008
74.63	0.008	0.008
74.64	0.008	0.008
74.65	0.008	0.008
74.66	0.008	0.008
74.67	0.008	0.008
74.68	0.008	0.008
74.69	0.008	0.008
74.7	0.008	0.008
74.71	0.008	0.008
74.72	0.008	0.008
74.73	0.008	0.008
74.74	0.008	0.008
74.75	0.008	0.008
74.76	0.008	0.008
74.77	0.008	0.008
74.78	0.008	0.008
74.79	0.008	0.008
74.8	0.008	0.008
74.81	0.008	0.008
74.82	0.008	0.008
74.83	0.008	0.008
74.84	0.008	0.008
74.85	0.008	0.008
74.86	0.008	0.008
74.87	0.008	0.008
74.88	0.008	0.008
74.89	0.008	0.008
74.9	0.008	0.008
74.91	0.008	0.008
74.92	0.008	0.008
74.93	0.008	0.008
74.94	0.008	0.008
74.95	0.008	0.008
74.96	0.008	0.008
74.97	0.008	0.008
74.98	0.008	0.008
74.99	0.008	0.008
75	0.008	0.008
75.01	0.008	0.008
75.02	0.008	0.008
75.03	0.008	0.008
75.04	0.008	0.008
75.05	0.008	0.008
75.06	0.008	0.008
75.07	0.008	0.008
75.08	0.008	0.008
75.09	0.008	0.008
75.1	0.008	0.008
75.11	0.008	0.008
75.12	0.008	0.008
75.13	0.008	0.008
75.14	0.008	0.008
75.15	0.008	0.008
75.16	0.008	0.008
75.17	0.008	0.008
75.18	0.008	0.008
75.19	0.008	0.008
75.2	0.008	0.008
75.21	0.008	0.008
75.22	0.008	0.008
75.23	0.008	0.008
75.24	0.008	0.008
75.25	0.008	0.008
75.26	0.008	0.008
75.27	0.008	0.008
75.28	0.008	0.008
75.29	0.008	0.008
75.3	0.008	0.008
75.31	0.008	0.008
75.32	0.008	0.008
75.33	0.008	0.008
75.34	0.008	0.008
75.35	0.008	0.008
75.36	0.008	0.008
75.37	0.008	0.008
75.38	0.008	0.008
75.39	0.008	0.008
75.4	0.008	0.008
75.41	0.008	0.008
75.42	0.008	0.008
75.43	0.008	0.008
75.44	0.008	0.008
75.45	0.008	0.008
75.46	0.008	0.008
75.47	0.008	0.008
75.48	0.008	0.008
75.49	0.008	0.008
75.5	0.008	0.008
75.51	0.008	0.008
75.52	0.008	0.008
75.53	0.008	0.008
75.54	0.008	0.008
75.55	0.008	0.008
75.56	0.008	0.008
75.57	0.008	0.008
75.58	0.008	0.008
75.59	0.008	0.008
75.6	0.008	0.008
75.61	0.008	0.008
75.62	0.008	0.008
75.63	0.008	0.008
75.64	0.008	0.008
75.65	0.008	0.008
75.66	0.008	0.008
75.67	0.008	0.008
75.68	0.008	0.008
75.69	0.008	0.008
75.7	0.008	0.008
75.71	0.008	0.008
75.72	0.008	0.008
75.73	0.008	0.008
75.74	0.008	0.008
75.75	0.008	0.008
75.76	0.008	0.008
75.77	0.008	0.008
75.78	0.008	0.008
75.79	0.008	0.008
75.8	0.008	0.008
75.81	0.008	0.008
75.82	0.008	0.008
75.83	0.008	0.008
75.84	0.008	0.008
75.85	0.008	0.008
75.86	0.008	0.008
75.87	0.008	0.008
75.88	0.008	0.008
75.89	0.008	0.008
75.9	0.008	0.008
75.91	0.008	0.008
75.92	0.008	0.008
75.93	0.008	0.008
75.94	0.008	0.008
75.95	0.008	0.008
75.96	0.008	0.008
75.97	0.008	0.008
75.98	0.008	0.008
75.99	0.008	0.008
76	0.008	0.008
76.01	0.008	0.008
76.02	0.008	0.008
76.03	0.008	0.008
76.04	0.008	0.008
76.05	0.008	0.008
76.06	0.008	0.008
76.07	0.008	0.008
76.08	0.008	0.008
76.09	0.008	0.008
76.1	0.008	0.008
76.11	0.008	0.008
76.12	0.008	0.008
76.13	0.008	0.008
76.14	0.008	0.008
76.15	0.008	0.008
76.16	0.008	0.008
76.17	0.008	0.008
76.18	0.008	0.008
76.19	0.008	0.008
76.2	0.008	0.008
76.21	0.008	0.008
76.22	0.008	0.008
76.23	0.008	0.008
76.24	0.008	0.008
76.25	0.008	0.008
76.26	0.008	0.008
76.27	0.008	0.008
76.28	0.008	0.008
76.29	0.008	0.008
76.3	0.008	0.008
76.31	0.008	0.008
76.32	0.008	0.008
76.33	0.008	0.008
76.34	0.008	0.008
76.35	0.008	0.008
76.36	0.008	0.008
76.37	0.008	0.008
76.38	0.008	0.008
76.39	0.008	0.008
76.4	0.008	0.008
76.41	0.008	0.008
76.42	0.008	0.008
76.43	0.008	0.008
76.44	0.008	0.008
76.45	0.008	0.008
76.46	0.008	0.008
76.47	0.008	0.008
76.48	0.008	0.008
76.49	0.008	0.008
76.5	0.008	0.008
76.51	0.008	0.008
76.52	0.008	0.008
76.53	0.008	0.008
76.54	0.008	0.008
76.55	0.008	0.008
76.56	0.008	0.007
76.57	0.008	0.007
76.58	0.008	0.007
76.59	0.008	0.007
76.6	0.008	0.007
76.61	0.008	0.007
76.62	0.008	0.007
76.63	0.008	0.007
76.64	0.008	0.007
76.65	0.008	0.007
76.66	0.008	0.007
76.67	0.008	0.007
76.68	0.008	0.007
76.69	0.008	0.007
76.7	0.008	0.007
76.71	0.008	0.007
76.72	0.008	0.007
76.73	0.008	0.007
76.74	0.008	0.007
76.75	0.008	0.007
76.76	0.008	0.007
76.77	0.008	0.007
76.78	0.008	0.007
76.79	0.008	0.007
76.8	0.008	0.007
76.81	0.008	0.007
76.82	0.008	0.007
76.83	0.008	0.007
76.84	0.008	0.007
76.85	0.008	0.007
76.86	0.008	0.007
76.87	0.008	0.007
76.88	0.008	0.007
76.89	0.008	0.007
76.9	0.008	0.007
76.91	0.008	0.007
76.92	0.008	0.007
76.93	0.008	0.007
76.94	0.008	0.007
76.95	0.008	0.007
76.96	0.008	0.007
76.97	0.008	0.007
76.98	0.008	0.007
76.99	0.008	0.007
77	0.008	0.007
77.01	0.008	0.007
77.02	0.008	0.007
77.03	0.008	0.007
77.04	0.008	0.007
77.05	0.008	0.007
77.06	0.008	0.007
77.07	0.008	0.007
77.08	0.008	0.007
77.09	0.008	0.007
77.1	0.008	0.007
77.11	0.008	0.007
77.12	0.008	0.007
77.13	0.008	0.007
77.14	0.008	0.007
77.15	0.008	0.007
77.16	0.008	0.007
77.17	0.008	0.007
77.18	0.008	0.007
77.19	0.008	0.007
77.2	0.008	0.007
77.21	0.008	0.007
77.22	0.008	0.007
77.23	0.008	0.007
77.24	0.008	0.007
77.25	0.008	0.007
77.26	0.008	0.007
77.27	0.008	0.007
77.28	0.008	0.007
77.29	0.008	0.007
77.3	0.008	0.007
77.31	0.008	0.007
77.32	0.008	0.007
77.33	0.008	0.007
77.34	0.008	0.007
77.35	0.008	0.007
77.36	0.008	0.007
77.37	0.008	0.007
77.38	0.008	0.007
77.39	0.008	0.007
77.4	0.008	0.007
77.41	0.008	0.007
77.42	0.008	0.007
77.43	0.008	0.007
77.44	0.008	0.007
77.45	0.008	0.007
77.46	0.008	0.007
77.47	0.008	0.007
77.48	0.008	0.007
77.49	0.008	0.007
77.5	0.008	0.007
77.51	0.008	0.007
77.52	0.008	0.007
77.53	0.008	0.007
77.54	0.008	0.007
77.55	0.008	0.007
77.56	0.008	0.007
77.57	0.008	0.007
77.58	0.008	0.007
77.59	0.008	0.007
77.6	0.008	0.007
77.61	0.008	0.007
77.62	0.008	0.007
77.63	0.008	0.007
77.64	0.008	0.007
77.65	0.008	0.007
77.66	0.008	0.007
77.67	0.008	0.007
77.68	0.008	0.007
77.69	0.008	0.007
77.7	0.008	0.007
77.71	0.008	0.007
77.72	0.008	0.007
77.73	0.008	0.007
77.74	0.008	0.007
77.75	0.008	0.007
77.76	0.008	0.007
77.77	0.008	0.007
77.78	0.008	0.007
77.79	0.008	0.007
77.8	0.008	0.007
77.81	0.008	0.007
77.82	0.008	0.007
77.83	0.008	0.007
77.84	0.008	0.007
77.85	0.008	0.007
77.86	0.008	0.007
77.87	0.008	0.007
77.88	0.008	0.007
77.89	0.008	0.007
77.9	0.008	0.007
77.91	0.008	0.007
77.92	0.008	0.007
77.93	0.008	0.007
77.94	0.008	0.007
77.95	0.008	0.007
77.96	0.008	0.007
77.97	0.008	0.007
77.98	0.008	0.007
77.99	0.008	0.007
78	0.008	0.007
78.01	0.008	0.007
78.02	0.008	0.007
78.03	0.008	0.007
78.04	0.008	0.007
78.05	0.008	0.007
78.06	0.008	0.007
78.07	0.008	0.007
78.08	0.008	0.007
78.09	0.008	0.007
78.1	0.008	0.007
78.11	0.008	0.007
78.12	0.008	0.007
78.13	0.008	0.007
78.14	0.008	0.007
78.15	0.008	0.007
78.16	0.008	0.007
78.17	0.008	0.007
78.18	0.008	0.007
78.19	0.008	0.007
78.2	0.008	0.007
78.21	0.008	0.007
78.22	0.008	0.007
78.23	0.008	0.007
78.24	0.008	0.007
78.25	0.008	0.007
78.26	0.008	0.007
78.27	0.008	0.007
78.28	0.008	0.007
78.29	0.008	0.007
78.3	0.008	0.007
78.31	0.008	0.007
78.32	0.008	0.007
78.33	0.008	0.007
78.34	0.008	0.007
78.35	0.008	0.007
78.36	0.008	0.007
78.37	0.008	0.007
78.38	0.008	0.007
78.39	0.008	0.007
78.4	0.008	0.007
78.41	0.008	0.007
78.42	0.008	0.007
78.43	0.008	0.007
78.44	0.008	0.007
78.45	0.008	0.007
78.46	0.008	0.007
78.47	0.008	0.007
78.48	0.008	0.007
78.49	0.008	0.007
78.5	0.008	0.007
78.51	0.008	0.007
78.52	0.008	0.007
78.53	0.008	0.007
78.54	0.008	0.007
78.55	0.008	0.007
78.56	0.008	0.007
78.57	0.008	0.007
78.58	0.008	0.007
78.59	0.008	0.007
78.6	0.008	0.007
78.61	0.008	0.007
78.62	0.008	0.007
78.63	0.008	0.007
78.64	0.008	0.007
78.65	0.008	0.007
78.66	0.008	0.007
78.67	0.008	0.007
78.68	0.008	0.007
78.69	0.008	0.007
78.7	0.008	0.007
78.71	0.008	0.007
78.72	0.008	0.007
78.73	0.008	0.007
78.74	0.008	0.007
78.75	0.008	0.007
78.76	0.008	0.007
78.77	0.008	0.007
78.78	0.008	0.007
78.79	0.008	0.007
78.8	0.008	0.007
78.81	0.008	0.007
78.82	0.008	0.007
78.83	0.008	0.007
78.84	0.008	0.007
78.85	0.008	0.007
78.86	0.008	0.007
78.87	0.008	0.007
78.88	0.008	0.007
78.89	0.008	0.007
78.9	0.008	0.007
78.91	0.008	0.007
78.92	0.008	0.007
78.93	0.008	0.007
78.94	0.008	0.007
78.95	0.008	0.007
78.96	0.008	0.007
78.97	0.008	0.007
78.98	0.008	0.007
78.99	0.008	0.007
79	0.008	0.007
79.01	0.008	0.007
79.02	0.008	0.007
79.03	0.008	0.007
79.04	0.008	0.007
79.05	0.008	0.007
79.06	0.008	0.007
79.07	0.008	0.007
79.08	0.008	0.007
79.09	0.008	0.007
79.1	0.008	0.007
79.11	0.008	0.007
79.12	0.008	0.007
79.13	0.008	0.007
79.14	0.008	0.007
79.15	0.008	0.007
79.16	0.008	0.007
79.17	0.008	0.007
79.18	0.008	0.007
79.19	0.008	0.007
79.2	0.008	0.007
79.21	0.008	0.007
79.22	0.008	0.007
79.23	0.008	0.007
79.24	0.008	0.007
79.25	0.008	0.007
79.26	0.008	0.007
79.27	0.008	0.007
79.28	0.008	0.007
79.29	0.008	0.007
79.3	0.008	0.007
79.31	0.008	0.007
79.32	0.008	0.007
79.33	0.008	0.007
79.34	0.008	0.007
79.35	0.008	0.007
79.36	0.008	0.007
79.37	0.008	0.007
79.38	0.008	0.007
79.39	0.008	0.007
79.4	0.008	0.007
79.41	0.008	0.007
79.42	0.008	0.007
79.43	0.008	0.007
79.44	0.008	0.007
79.45	0.008	0.007
79.46	0.008	0.007
79.47	0.008	0.007
79.48	0.008	0.007
79.49	0.008	0.007
79.5	0.008	0.007
79.51	0.008	0.007
79.52	0.008	0.007
79.53	0.008	0.007
79.54	0.008	0.007
79.55	0.008	0.007
79.56	0.008	0.007
79.57	0.008	0.007
79.58	0.008	0.007
79.59	0.008	0.007
79.6	0.008	0.007
79.61	0.008	0.007
79.62	0.008	0.007
79.63	0.008	0.007
79.64	0.008	0.007
79.65	0.008	0.007
79.66	0.008	0.007
79.67	0.008	0.007
79.68	0.008	0.007
79.69	0.008	0.007
79.7	0.008	0.007
79.71	0.008	0.007
79.72	0.008	0.007
79.73	0.008	0.007
79.74	0.008	0.007
79.75	0.008	0.007
79.76	0.008	0.007
79.77	0.008	0.007
79.78	0.008	0.007
79.79	0.008	0.007
79.8	0.008	0.007
79.81	0.008	0.007
79.82	0.008	0.007
79.83	0.008	0.007
79.84	0.008	0.007
79.85	0.008	0.007
79.86	0.008	0.007
79.87	0.008	0.007
79.88	0.008	0.007
79.89	0.008	0.007
79.9	0.008	0.007
79.91	0.008	0.007
79.92	0.008	0.007
79.93	0.008	0.007
79.94	0.008	0.007
79.95	0.008	0.007
79.96	0.008	0.007
79.97	0.008	0.007
79.98	0.008	0.007
79.99	0.008	0.007
80	0.008	0.007
80.01	0.008	0.007
80.02	0.008	0.007
80.03	0.008	0.007
80.04	0.008	0.007
80.05	0.008	0.007
80.06	0.008	0.007
80.07	0.008	0.007
80.08	0.008	0.007
80.09	0.008	0.007
80.1	0.008	0.007
80.11	0.008	0.007
80.12	0.008	0.007
80.13	0.008	0.007
80.14	0.008	0.007
80.15	0.008	0.007
80.16	0.008	0.007
80.17	0.008	0.007
80.18	0.008	0.007
80.19	0.008	0.007
80.2	0.008	0.007
80.21	0.008	0.007
80.22	0.008	0.007
80.23	0.008	0.007
80.24	0.008	0.007
80.25	0.008	0.007
80.26	0.008	0.007
80.27	0.008	0.007
80.28	0.008	0.007
80.29	0.008	0.007
80.3	0.008	0.007
80.31	0.008	0.007
80.32	0.008	0.007
80.33	0.008	0.007
80.34	0.008	0.007
80.35	0.008	0.007
80.36	0.008	0.007
80.37	0.008	0.007
80.38	0.008	0.007
80.39	0.008	0.007
80.4	0.008	0.007
80.41	0.008	0.007
80.42	0.008	0.007
80.43	0.008	0.007
80.44	0.008	0.007
80.45	0.008	0.007
80.46	0.008	0.007
80.47	0.008	0.007
80.48	0.008	0.007
80.49	0.008	0.007
80.5	0.008	0.007
80.51	0.008	0.007
80.52	0.008	0.007
80.53	0.008	0.007
80.54	0.008	0.007
80.55	0.008	0.007
80.56	0.008	0.007
80.57	0.008	0.007
80.58	0.008	0.007
80.59	0.008	0.007
80.6	0.008	0.007
80.61	0.008	0.007
80.62	0.008	0.007
80.63	0.008	0.007
80.64	0.008	0.007
80.65	0.008	0.007
80.66	0.008	0.007
80.67	0.008	0.007
80.68	0.008	0.007
80.69	0.008	0.007
80.7	0.008	0.007
80.71	0.008	0.007
80.72	0.008	0.007
80.73	0.008	0.007
80.74	0.008	0.007
80.75	0.008	0.007
80.76	0.008	0.007
80.77	0.008	0.007
80.78	0.008	0.007
80.79	0.008	0.007
80.8	0.008	0.007
80.81	0.008	0.007
80.82	0.008	0.007
80.83	0.008	0.007
80.84	0.008	0.007
80.85	0.008	0.007
80.86	0.008	0.007
80.87	0.008	0.007
80.88	0.008	0.007
80.89	0.008	0.007
80.9	0.008	0.007
80.91	0.008	0.007
80.92	0.008	0.007
80.93	0.008	0.007
80.94	0.008	0.007
80.95	0.008	0.007
80.96	0.008	0.007
80.97	0.008	0.007
80.98	0.008	0.007
80.99	0.008	0.007
81	0.008	0.007
81.01	0.008	0.007
81.02	0.008	0.007
81.03	0.008	0.007
81.04	0.008	0.007
81.05	0.008	0.007
81.06	0.008	0.007
81.07	0.008	0.007
81.08	0.008	0.007
81.09	0.008	0.007
81.1	0.008	0.007
81.11	0.008	0.007
81.12	0.008	0.007
81.13	0.008	0.007
81.14	0.008	0.007
81.15	0.008	0.007
81.16	0.008	0.007
81.17	0.008	0.007
81.18	0.008	0.007
81.19	0.008	0.007
81.2	0.008	0.007
81.21	0.008	0.007
81.22	0.008	0.007
81.23	0.008	0.007
81.24	0.008	0.007
81.25	0.008	0.007
81.26	0.008	0.007
81.27	0.008	0.007
81.28	0.008	0.007
81.29	0.008	0.007
81.3	0.008	0.007
81.31	0.008	0.007
81.32	0.008	0.007
81.33	0.008	0.007
81.34	0.008	0.007
81.35	0.008	0.007
81.36	0.008	0.007
81.37	0.008	0.007
81.38	0.008	0.007
81.39	0.008	0.007
81.4	0.008	0.007
81.41	0.008	0.007
81.42	0.008	0.007
81.43	0.008	0.007
81.44	0.008	0.007
81.45	0.008	0.007
81.46	0.008	0.007
81.47	0.008	0.007
81.48	0.008	0.007
81.49	0.008	0.007
81.5	0.008	0.007
81.51	0.008	0.007
81.52	0.008	0.007
81.53	0.008	0.007
81.54	0.008	0.007
81.55	0.008	0.007
81.56	0.008	0.007
81.57	0.008	0.007
81.58	0.008	0.007
81.59	0.008	0.007
81.6	0.008	0.007
81.61	0.008	0.007
81.62	0.008	0.007
81.63	0.008	0.007
81.64	0.008	0.007
81.65	0.008	0.007
81.66	0.008	0.007
81.67	0.008	0.007
81.68	0.008	0.007
81.69	0.008	0.007
81.7	0.008	0.007
81.71	0.008	0.007
81.72	0.008	0.007
81.73	0.008	0.007
81.74	0.008	0.007
81.75	0.008	0.007
81.76	0.008	0.007
81.77	0.008	0.007
81.78	0.008	0.007
81.79	0.008	0.007
81.8	0.008	0.007
81.81	0.008	0.007
81.82	0.008	0.007
81.83	0.008	0.007
81.84	0.008	0.007
81.85	0.008	0.007
81.86	0.008	0.007
81.87	0.008	0.007
81.88	0.008	0.007
81.89	0.008	0.007
81.9	0.008	0.007
81.91	0.008	0.007
81.92	0.008	0.007
81.93	0.008	0.007
81.94	0.008	0.007
81.95	0.008	0.007
81.96	0.008	0.007
81.97	0.008	0.007
81.98	0.008	0.007
81.99	0.008	0.007
82	0.008	0.007
82.01	0.008	0.007
82.02	0.008	0.007
82.03	0.008	0.007
82.04	0.008	0.007
82.05	0.008	0.007
82.06	0.008	0.007
82.07	0.008	0.007
82.08	0.008	0.007
82.09	0.008	0.007
82.1	0.008	0.007
82.11	0.008	0.007
82.12	0.008	0.007
82.13	0.008	0.007
82.14	0.008	0.007
82.15	0.008	0.007
82.16	0.008	0.007
82.17	0.008	0.007
82.18	0.008	0.007
82.19	0.008	0.007
82.2	0.008	0.007
82.21	0.008	0.007
82.22	0.008	0.007
82.23	0.008	0.007
82.24	0.008	0.007
82.25	0.008	0.007
82.26	0.008	0.007
82.27	0.008	0.007
82.28	0.008	0.007
82.29	0.008	0.007
82.3	0.008	0.007
82.31	0.008	0.007
82.32	0.008	0.007
82.33	0.008	0.007
82.34	0.008	0.007
82.35	0.008	0.007
82.36	0.008	0.007
82.37	0.008	0.007
82.38	0.008	0.007
82.39	0.008	0.007
82.4	0.008	0.007
82.41	0.008	0.007
82.42	0.008	0.007
82.43	0.008	0.007
82.44	0.008	0.007
82.45	0.008	0.007
82.46	0.008	0.007
82.47	0.008	0.007
82.48	0.008	0.007
82.49	0.008	0.007
82.5	0.008	0.007
82.51	0.008	0.007
82.52	0.008	0.007
82.53	0.008	0.007
82.54	0.008	0.007
82.55	0.008	0.007
82.56	0.008	0.007
82.57	0.008	0.007
82.58	0.008	0.007
82.59	0.008	0.007
82.6	0.008	0.007
82.61	0.008	0.007
82.62	0.008	0.007
82.63	0.008	0.007
82.64	0.008	0.007
82.65	0.008	0.007
82.66	0.008	0.007
82.67	0.008	0.007
82.68	0.008	0.007
82.69	0.008	0.007
82.7	0.008	0.007
82.71	0.008	0.007
82.72	0.008	0.007
82.73	0.008	0.007
82.74	0.008	0.007
82.75	0.008	0.007
82.76	0.008	0.007
82.77	0.008	0.007
82.78	0.008	0.007
82.79	0.008	0.007
82.8	0.008	0.007
82.81	0.008	0.007
82.82	0.008	0.007
82.83	0.008	0.007
82.84	0.008	0.007
82.85	0.008	0.007
82.86	0.008	0.007
82.87	0.008	0.007
82.88	0.008	0.007
82.89	0.008	0.007
82.9	0.008	0.007
82.91	0.008	0.007
82.92	0.008	0.007
82.93	0.008	0.007
82.94	0.008	0.007
82.95	0.008	0.007
82.96	0.008	0.007
82.97	0.008	0.007
82.98	0.008	0.007
82.99	0.008	0.007
83	0.008	0.007
83.01	0.008	0.007
83.02	0.008	0.007
83.03	0.008	0.007
83.04	0.008	0.007
83.05	0.008	0.007
83.06	0.008	0.007
83.07	0.008	0.007
83.08	0.008	0.007
83.09	0.008	0.007
83.1	0.008	0.007
83.11	0.008	0.007
83.12	0.008	0.007
83.13	0.008	0.007
83.14	0.008	0.007
83.15	0.008	0.007
83.16	0.008	0.007
83.17	0.008	0.007
83.18	0.008	0.007
83.19	0.008	0.007
83.2	0.008	0.007
83.21	0.008	0.007
83.22	0.008	0.007
83.23	0.008	0.007
83.24	0.008	0.007
83.25	0.008	0.007
83.26	0.008	0.007
83.27	0.008	0.007
83.28	0.008	0.007
83.29	0.008	0.007
83.3	0.008	0.007
83.31	0.008	0.007
83.32	0.008	0.007
83.33	0.008	0.007
83.34	0.008	0.007
83.35	0.008	0.007
83.36	0.008	0.007
83.37	0.008	0.007
83.38	0.008	0.007
83.39	0.008	0.007
83.4	0.008	0.007
83.41	0.008	0.007
83.42	0.008	0.007
83.43	0.008	0.007
83.44	0.008	0.007
83.45	0.008	0.007
83.46	0.008	0.007
83.47	0.008	0.007
83.48	0.008	0.007
83.49	0.008	0.007
83.5	0.008	0.007
83.51	0.008	0.007
83.52	0.008	0.007
83.53	0.008	0.007
83.54	0.008	0.007
83.55	0.008	0.007
83.56	0.008	0.007
83.57	0.008	0.007
83.58	0.008	0.007
83.59	0.008	0.007
83.6	0.008	0.007
83.61	0.008	0.007
83.62	0.008	0.007
83.63	0.008	0.007
83.64	0.008	0.007
83.65	0.008	0.007
83.66	0.008	0.007
83.67	0.008	0.007
83.68	0.008	0.007
83.69	0.008	0.007
83.7	0.008	0.007
83.71	0.008	0.007
83.72	0.008	0.007
83.73	0.008	0.007
83.74	0.008	0.007
83.75	0.008	0.007
83.76	0.008	0.007
83.77	0.008	0.007
83.78	0.008	0.007
83.79	0.008	0.007
83.8	0.008	0.007
83.81	0.008	0.007
83.82	0.008	0.007
83.83	0.008	0.007
83.84	0.008	0.007
83.85	0.008	0.007
83.86	0.008	0.007
83.87	0.008	0.007
83.88	0.008	0.007
83.89	0.008	0.007
83.9	0.008	0.007
83.91	0.008	0.007
83.92	0.008	0.007
83.93	0.008	0.007
83.94	0.008	0.007
83.95	0.008	0.007
83.96	0.008	0.007
83.97	0.008	0.007
83.98	0.008	0.007
83.99	0.008	0.007
84	0.008	0.007
84.01	0.008	0.007
84.02	0.008	0.007
84.03	0.008	0.007
84.04	0.008	0.007
84.05	0.008	0.007
84.06	0.008	0.007
84.07	0.008	0.007
84.08	0.008	0.007
84.09	0.008	0.007
84.1	0.008	0.007
84.11	0.008	0.007
84.12	0.008	0.007
84.13	0.008	0.007
84.14	0.008	0.007
84.15	0.008	0.007
84.16	0.008	0.007
84.17	0.008	0.007
84.18	0.008	0.007
84.19	0.008	0.007
84.2	0.008	0.007
84.21	0.008	0.007
84.22	0.008	0.007
84.23	0.008	0.007
84.24	0.008	0.007
84.25	0.008	0.007
84.26	0.008	0.007
84.27	0.008	0.007
84.28	0.008	0.007
84.29	0.008	0.007
84.3	0.007	0.007
84.31	0.007	0.007
84.32	0.007	0.007
84.33	0.007	0.007
84.34	0.007	0.007
84.35	0.007	0.007
84.36	0.007	0.007
84.37	0.007	0.007
84.38	0.007	0.007
84.39	0.007	0.007
84.4	0.007	0.007
84.41	0.007	0.007
84.42	0.007	0.007
84.43	0.007	0.007
84.44	0.007	0.007
84.45	0.007	0.007
84.46	0.007	0.007
84.47	0.007	0.007
84.48	0.007	0.007
84.49	0.007	0.007
84.5	0.007	0.007
84.51	0.007	0.007
84.52	0.007	0.007
84.53	0.007	0.007
84.54	0.007	0.007
84.55	0.007	0.007
84.56	0.007	0.007
84.57	0.007	0.007
84.58	0.007	0.007
84.59	0.007	0.007
84.6	0.007	0.007
84.61	0.007	0.007
84.62	0.007	0.007
84.63	0.007	0.007
84.64	0.007	0.007
84.65	0.007	0.007
84.66	0.007	0.007
84.67	0.007	0.007
84.68	0.007	0.007
84.69	0.007	0.007
84.7	0.007	0.007
84.71	0.007	0.007
84.72	0.007	0.007
84.73	0.007	0.007
84.74	0.007	0.007
84.75	0.007	0.007
84.76	0.007	0.007
84.77	0.007	0.007
84.78	0.007	0.007
84.79	0.007	0.007
84.8	0.007	0.007
84.81	0.007	0.007
84.82	0.007	0.007
84.83	0.007	0.007
84.84	0.007	0.007
84.85	0.007	0.007
84.86	0.007	0.007
84.87	0.007	0.007
84.88	0.007	0.007
84.89	0.007	0.007
84.9	0.007	0.007
84.91	0.007	0.007
84.92	0.007	0.007
84.93	0.007	0.007
84.94	0.007	0.007
84.95	0.007	0.007
84.96	0.007	0.007
84.97	0.007	0.007
84.98	0.007	0.007
84.99	0.007	0.007
85	0.007	0.007
85.01	0.007	0.007
85.02	0.007	0.007
85.03	0.007	0.007
85.04	0.007	0.007
85.05	0.007	0.007
85.06	0.007	0.007
85.07	0.007	0.007
85.08	0.007	0.007
85.09	0.007	0.007
85.1	0.007	0.007
85.11	0.007	0.007
85.12	0.007	0.007
85.13	0.007	0.007
85.14	0.007	0.007
85.15	0.007	0.007
85.16	0.007	0.007
85.17	0.007	0.007
85.18	0.007	0.007
85.19	0.007	0.007
85.2	0.007	0.007
85.21	0.007	0.007
85.22	0.007	0.007
85.23	0.007	0.007
85.24	0.007	0.007
85.25	0.007	0.007
85.26	0.007	0.007
85.27	0.007	0.007
85.28	0.007	0.007
85.29	0.007	0.007
85.3	0.007	0.007
85.31	0.007	0.007
85.32	0.007	0.007
85.33	0.007	0.007
85.34	0.007	0.007
85.35	0.007	0.007
85.36	0.007	0.007
85.37	0.007	0.007
85.38	0.007	0.007
85.39	0.007	0.007
85.4	0.007	0.007
85.41	0.007	0.007
85.42	0.007	0.007
85.43	0.007	0.007
85.44	0.007	0.007
85.45	0.007	0.007
85.46	0.007	0.007
85.47	0.007	0.007
85.48	0.007	0.007
85.49	0.007	0.007
85.5	0.007	0.007
85.51	0.007	0.007
85.52	0.007	0.007
85.53	0.007	0.007
85.54	0.007	0.007
85.55	0.007	0.007
85.56	0.007	0.007
85.57	0.007	0.007
85.58	0.007	0.007
85.59	0.007	0.007
85.6	0.007	0.007
85.61	0.007	0.007
85.62	0.007	0.007
85.63	0.007	0.007
85.64	0.007	0.007
85.65	0.007	0.007
85.66	0.007	0.007
85.67	0.007	0.007
85.68	0.007	0.007
85.69	0.007	0.007
85.7	0.007	0.007
85.71	0.007	0.007
85.72	0.007	0.007
85.73	0.007	0.007
85.74	0.007	0.007
85.75	0.007	0.007
85.76	0.007	0.007
85.77	0.007	0.007
85.78	0.007	0.007
85.79	0.007	0.007
85.8	0.007	0.007
85.81	0.007	0.007
85.82	0.007	0.007
85.83	0.007	0.007
85.84	0.007	0.007
85.85	0.007	0.007
85.86	0.007	0.007
85.87	0.007	0.007
85.88	0.007	0.007
85.89	0.007	0.007
85.9	0.007	0.007
85.91	0.007	0.007
85.92	0.007	0.007
85.93	0.007	0.007
85.94	0.007	0.007
85.95	0.007	0.007
85.96	0.007	0.007
85.97	0.007	0.007
85.98	0.007	0.007
85.99	0.007	0.007
86	0.007	0.007
86.01	0.007	0.007
86.02	0.007	0.007
86.03	0.007	0.007
86.04	0.007	0.007
86.05	0.007	0.007
86.06	0.007	0.007
86.07	0.007	0.007
86.08	0.007	0.007
86.09	0.007	0.007
86.1	0.007	0.007
86.11	0.007	0.007
86.12	0.007	0.007
86.13	0.007	0.007
86.14	0.007	0.007
86.15	0.007	0.007
86.16	0.007	0.007
86.17	0.007	0.007
86.18	0.007	0.007
86.19	0.007	0.007
86.2	0.007	0.007
86.21	0.007	0.007
86.22	0.007	0.007
86.23	0.007	0.007
86.24	0.007	0.007
86.25	0.007	0.007
86.26	0.007	0.007
86.27	0.007	0.007
86.28	0.007	0.007
86.29	0.007	0.007
86.3	0.007	0.007
86.31	0.007	0.007
86.32	0.007	0.007
86.33	0.007	0.007
86.34	0.007	0.007
86.35	0.007	0.007
86.36	0.007	0.007
86.37	0.007	0.007
86.38	0.007	0.007
86.39	0.007	0.007
86.4	0.007	0.007
86.41	0.007	0.007
86.42	0.007	0.007
86.43	0.007	0.007
86.44	0.007	0.007
86.45	0.007	0.007
86.46	0.007	0.007
86.47	0.007	0.007
86.48	0.007	0.007
86.49	0.007	0.007
86.5	0.007	0.007
86.51	0.007	0.007
86.52	0.007	0.007
86.53	0.007	0.007
86.54	0.007	0.007
86.55	0.007	0.007
86.56	0.007	0.007
86.57	0.007	0.007
86.58	0.007	0.007
86.59	0.007	0.007
86.6	0.007	0.007
86.61	0.007	0.007
86.62	0.007	0.007
86.63	0.007	0.007
86.64	0.007	0.007
86.65	0.007	0.007
86.66	0.007	0.007
86.67	0.007	0.007
86.68	0.007	0.007
86.69	0.007	0.007
86.7	0.007	0.007
86.71	0.007	0.007
86.72	0.007	0.007
86.73	0.007	0.007
86.74	0.007	0.007
86.75	0.007	0.007
86.76	0.007	0.007
86.77	0.007	0.007
86.78	0.007	0.007
86.79	0.007	0.007
86.8	0.007	0.007
86.81	0.007	0.007
86.82	0.007	0.007
86.83	0.007	0.007
86.84	0.007	0.007
86.85	0.007	0.007
86.86	0.007	0.007
86.87	0.007	0.007
86.88	0.007	0.007
86.89	0.007	0.007
86.9	0.007	0.007
86.91	0.007	0.007
86.92	0.007	0.007
86.93	0.007	0.007
86.94	0.007	0.007
86.95	0.007	0.007
86.96	0.007	0.007
86.97	0.007	0.007
86.98	0.007	0.007
86.99	0.007	0.007
87	0.007	0.007
87.01	0.007	0.007
87.02	0.007	0.007
87.03	0.007	0.007
87.04	0.007	0.007
87.05	0.007	0.007
87.06	0.007	0.007
87.07	0.007	0.007
87.08	0.007	0.007
87.09	0.007	0.006
87.1	0.007	0.006
87.11	0.007	0.006
87.12	0.007	0.006
87.13	0.007	0.006
87.14	0.007	0.006
87.15	0.007	0.006
87.16	0.007	0.006
87.17	0.007	0.006
87.18	0.007	0.006
87.19	0.007	0.006
87.2	0.007	0.006
87.21	0.007	0.006
87.22	0.007	0.006
87.23	0.007	0.006
87.24	0.007	0.006
87.25	0.007	0.006
87.26	0.007	0.006
87.27	0.007	0.006
87.28	0.007	0.006
87.29	0.007	0.006
87.3	0.007	0.006
87.31	0.007	0.006
87.32	0.007	0.006
87.33	0.007	0.006
87.34	0.007	0.006
87.35	0.007	0.006
87.36	0.007	0.006
87.37	0.007	0.006
87.38	0.007	0.006
87.39	0.007	0.006
87.4	0.007	0.006
87.41	0.007	0.006
87.42	0.007	0.006
87.43	0.007	0.006
87.44	0.007	0.006
87.45	0.007	0.006
87.46	0.007	0.006
87.47	0.007	0.006
87.48	0.007	0.006
87.49	0.007	0.006
87.5	0.007	0.006
87.51	0.007	0.006
87.52	0.007	0.006
87.53	0.007	0.006
87.54	0.007	0.006
87.55	0.007	0.006
87.56	0.007	0.006
87.57	0.007	0.006
87.58	0.007	0.006
87.59	0.007	0.006
87.6	0.007	0.006
87.61	0.007	0.006
87.62	0.007	0.006
87.63	0.007	0.006
87.64	0.007	0.006
87.65	0.007	0.006
87.66	0.007	0.006
87.67	0.007	0.006
87.68	0.007	0.006
87.69	0.007	0.006
87.7	0.007	0.006
87.71	0.007	0.006
87.72	0.007	0.006
87.73	0.007	0.006
87.74	0.007	0.006
87.75	0.007	0.006
87.76	0.007	0.006
87.77	0.007	0.006
87.78	0.007	0.006
87.79	0.007	0.006
87.8	0.007	0.006
87.81	0.007	0.006
87.82	0.007	0.006
87.83	0.007	0.006
87.84	0.007	0.006
87.85	0.007	0.006
87.86	0.007	0.006
87.87	0.007	0.006
87.88	0.007	0.006
87.89	0.007	0.006
87.9	0.007	0.006
87.91	0.007	0.006
87.92	0.007	0.006
87.93	0.007	0.006
87.94	0.007	0.006
87.95	0.007	0.006
87.96	0.007	0.006
87.97	0.007	0.006
87.98	0.007	0.006
87.99	0.007	0.006
88	0.007	0.006
88.01	0.007	0.006
88.02	0.007	0.006
88.03	0.007	0.006
88.04	0.007	0.006
88.05	0.007	0.006
88.06	0.007	0.006
88.07	0.007	0.006
88.08	0.007	0.006
88.09	0.007	0.006
88.1	0.007	0.006
88.11	0.007	0.006
88.12	0.007	0.006
88.13	0.007	0.006
88.14	0.007	0.006
88.15	0.007	0.006
88.16	0.007	0.006
88.17	0.007	0.006
88.18	0.007	0.006
88.19	0.007	0.006
88.2	0.007	0.006
88.21	0.007	0.006
88.22	0.007	0.006
88.23	0.007	0.006
88.24	0.007	0.006
88.25	0.007	0.006
88.26	0.007	0.006
88.27	0.007	0.006
88.28	0.007	0.006
88.29	0.007	0.006
88.3	0.007	0.006
88.31	0.007	0.006
88.32	0.007	0.006
88.33	0.007	0.006
88.34	0.007	0.006
88.35	0.007	0.006
88.36	0.007	0.006
88.37	0.007	0.006
88.38	0.007	0.006
88.39	0.007	0.006
88.4	0.007	0.006
88.41	0.007	0.006
88.42	0.007	0.006
88.43	0.007	0.006
88.44	0.007	0.006
88.45	0.007	0.006
88.46	0.007	0.006
88.47	0.007	0.006
88.48	0.007	0.006
88.49	0.007	0.006
88.5	0.007	0.006
88.51	0.007	0.006
88.52	0.007	0.006
88.53	0.007	0.006
88.54	0.007	0.006
88.55	0.007	0.006
88.56	0.007	0.006
88.57	0.007	0.006
88.58	0.007	0.006
88.59	0.007	0.006
88.6	0.007	0.006
88.61	0.007	0.006
88.62	0.007	0.006
88.63	0.007	0.006
88.64	0.007	0.006
88.65	0.007	0.006
88.66	0.007	0.006
88.67	0.007	0.006
88.68	0.007	0.006
88.69	0.007	0.006
88.7	0.007	0.006
88.71	0.007	0.006
88.72	0.007	0.006
88.73	0.007	0.006
88.74	0.007	0.006
88.75	0.007	0.006
88.76	0.007	0.006
88.77	0.007	0.006
88.78	0.007	0.006
88.79	0.007	0.006
88.8	0.007	0.006
88.81	0.007	0.006
88.82	0.007	0.006
88.83	0.007	0.006
88.84	0.007	0.006
88.85	0.007	0.006
88.86	0.007	0.006
88.87	0.007	0.006
88.88	0.007	0.006
88.89	0.007	0.006
88.9	0.007	0.006
88.91	0.007	0.006
88.92	0.007	0.006
88.93	0.007	0.006
88.94	0.007	0.006
88.95	0.007	0.006
88.96	0.007	0.006
88.97	0.007	0.006
88.98	0.007	0.006
88.99	0.007	0.006
89	0.007	0.006
89.01	0.007	0.006
89.02	0.007	0.006
89.03	0.007	0.006
89.04	0.007	0.006
89.05	0.007	0.006
89.06	0.007	0.006
89.07	0.007	0.006
89.08	0.007	0.006
89.09	0.007	0.006
89.1	0.007	0.006
89.11	0.007	0.006
89.12	0.007	0.006
89.13	0.007	0.006
89.14	0.007	0.006
89.15	0.007	0.006
89.16	0.007	0.006
89.17	0.007	0.006
89.18	0.007	0.006
89.19	0.007	0.006
89.2	0.007	0.006
89.21	0.007	0.006
89.22	0.007	0.006
89.23	0.007	0.006
89.24	0.007	0.006
89.25	0.007	0.006
89.26	0.007	0.006
89.27	0.007	0.006
89.28	0.007	0.006
89.29	0.007	0.006
89.3	0.007	0.006
89.31	0.007	0.006
89.32	0.007	0.006
89.33	0.007	0.006
89.34	0.007	0.006
89.35	0.007	0.006
89.36	0.007	0.006
89.37	0.007	0.006
89.38	0.007	0.006
89.39	0.007	0.006
89.4	0.007	0.006
89.41	0.007	0.006
89.42	0.007	0.006
89.43	0.007	0.006
89.44	0.007	0.006
89.45	0.007	0.006
89.46	0.007	0.006
89.47	0.007	0.006
89.48	0.007	0.006
89.49	0.007	0.006
89.5	0.007	0.006
89.51	0.007	0.006
89.52	0.007	0.006
89.53	0.007	0.006
89.54	0.007	0.006
89.55	0.007	0.006
89.56	0.007	0.006
89.57	0.007	0.006
89.58	0.007	0.006
89.59	0.007	0.006
89.6	0.007	0.006
89.61	0.007	0.006
89.62	0.007	0.006
89.63	0.007	0.006
89.64	0.007	0.006
89.65	0.007	0.006
89.66	0.007	0.006
89.67	0.007	0.006
89.68	0.007	0.006
89.69	0.007	0.006
89.7	0.007	0.006
89.71	0.007	0.006
89.72	0.007	0.006
89.73	0.007	0.006
89.74	0.007	0.006
89.75	0.007	0.006
89.76	0.007	0.006
89.77	0.007	0.006
89.78	0.007	0.006
89.79	0.007	0.006
89.8	0.007	0.006
89.81	0.007	0.006
89.82	0.007	0.006
89.83	0.007	0.006
89.84	0.007	0.006
89.85	0.007	0.006
89.86	0.007	0.006
89.87	0.007	0.006
89.88	0.007	0.006
89.89	0.007	0.006
89.9	0.007	0.006
89.91	0.007	0.006
89.92	0.007	0.006
89.93	0.007	0.006
89.94	0.007	0.006
89.95	0.007	0.006
89.96	0.007	0.006
89.97	0.007	0.006
89.98	0.007	0.006
89.99	0.007	0.006
90	0.007	0.006
90.01	0.007	0.006
90.02	0.007	0.006
90.03	0.007	0.006
90.04	0.007	0.006
90.05	0.007	0.006
90.06	0.007	0.006
90.07	0.007	0.006
90.08	0.007	0.006
90.09	0.007	0.006
90.1	0.007	0.006
90.11	0.007	0.006
90.12	0.007	0.006
90.13	0.007	0.006
90.14	0.007	0.006
90.15	0.007	0.006
90.16	0.007	0.006
90.17	0.007	0.006
90.18	0.007	0.006
90.19	0.007	0.006
90.2	0.007	0.006
90.21	0.007	0.006
90.22	0.007	0.006
90.23	0.007	0.006
90.24	0.007	0.006
90.25	0.007	0.006
90.26	0.007	0.006
90.27	0.007	0.006
90.28	0.007	0.006
90.29	0.007	0.006
90.3	0.007	0.006
90.31	0.007	0.006
90.32	0.007	0.006
90.33	0.007	0.006
90.34	0.007	0.006
90.35	0.007	0.006
90.36	0.007	0.006
90.37	0.007	0.006
90.38	0.007	0.006
90.39	0.007	0.006
90.4	0.007	0.006
90.41	0.007	0.006
90.42	0.007	0.006
90.43	0.007	0.006
90.44	0.007	0.006
90.45	0.007	0.006
90.46	0.007	0.006
90.47	0.007	0.006
90.48	0.007	0.006
90.49	0.007	0.006
90.5	0.007	0.006
90.51	0.007	0.006
90.52	0.007	0.006
90.53	0.007	0.006
90.54	0.007	0.006
90.55	0.007	0.006
90.56	0.007	0.006
90.57	0.007	0.006
90.58	0.007	0.006
90.59	0.007	0.006
90.6	0.007	0.006
90.61	0.007	0.006
90.62	0.007	0.006
90.63	0.007	0.006
90.64	0.007	0.006
90.65	0.007	0.006
90.66	0.007	0.006
90.67	0.007	0.006
90.68	0.007	0.006
90.69	0.007	0.006
90.7	0.007	0.006
90.71	0.007	0.006
90.72	0.007	0.006
90.73	0.007	0.006
90.74	0.007	0.006
90.75	0.007	0.006
90.76	0.007	0.006
90.77	0.007	0.006
90.78	0.007	0.006
90.79	0.007	0.006
90.8	0.007	0.006
90.81	0.007	0.006
90.82	0.007	0.006
90.83	0.007	0.006
90.84	0.007	0.006
90.85	0.007	0.006
90.86	0.007	0.006
90.87	0.007	0.006
90.88	0.007	0.006
90.89	0.007	0.006
90.9	0.007	0.006
90.91	0.007	0.006
90.92	0.007	0.006
90.93	0.007	0.006
90.94	0.007	0.006
90.95	0.007	0.006
90.96	0.007	0.006
90.97	0.007	0.006
90.98	0.007	0.006
90.99	0.007	0.006
91	0.007	0.006
91.01	0.007	0.006
91.02	0.007	0.006
91.03	0.007	0.006
91.04	0.007	0.006
91.05	0.007	0.006
91.06	0.007	0.006
91.07	0.007	0.006
91.08	0.007	0.006
91.09	0.007	0.006
91.1	0.007	0.006
91.11	0.007	0.006
91.12	0.007	0.006
91.13	0.007	0.006
91.14	0.007	0.006
91.15	0.007	0.006
91.16	0.007	0.006
91.17	0.007	0.006
91.18	0.007	0.006
91.19	0.007	0.006
91.2	0.007	0.006
91.21	0.007	0.006
91.22	0.007	0.006
91.23	0.007	0.006
91.24	0.007	0.006
91.25	0.007	0.006
91.26	0.007	0.006
91.27	0.007	0.006
91.28	0.007	0.006
91.29	0.007	0.006
91.3	0.007	0.006
91.31	0.007	0.006
91.32	0.007	0.006
91.33	0.007	0.006
91.34	0.007	0.006
91.35	0.007	0.006
91.36	0.007	0.006
91.37	0.007	0.006
91.38	0.007	0.006
91.39	0.007	0.006
91.4	0.007	0.006
91.41	0.007	0.006
91.42	0.007	0.006
91.43	0.007	0.006
91.44	0.007	0.006
91.45	0.007	0.006
91.46	0.007	0.006
91.47	0.007	0.006
91.48	0.007	0.006
91.49	0.007	0.006
91.5	0.007	0.006
91.51	0.007	0.006
91.52	0.007	0.006
91.53	0.007	0.006
91.54	0.007	0.006
91.55	0.007	0.006
91.56	0.007	0.006
91.57	0.007	0.006
91.58	0.007	0.006
91.59	0.007	0.006
91.6	0.007	0.006
91.61	0.007	0.006
91.62	0.007	0.006
91.63	0.007	0.006
91.64	0.007	0.006
91.65	0.007	0.006
91.66	0.007	0.006
91.67	0.007	0.006
91.68	0.007	0.006
91.69	0.007	0.006
91.7	0.007	0.006
91.71	0.007	0.006
91.72	0.007	0.006
91.73	0.007	0.006
91.74	0.007	0.006
91.75	0.007	0.006
91.76	0.007	0.006
91.77	0.007	0.006
91.78	0.007	0.006
91.79	0.007	0.006
91.8	0.007	0.006
91.81	0.007	0.006
91.82	0.007	0.006
91.83	0.007	0.006
91.84	0.007	0.006
91.85	0.007	0.006
91.86	0.007	0.006
91.87	0.007	0.006
91.88	0.007	0.006
91.89	0.007	0.006
91.9	0.007	0.006
91.91	0.007	0.006
91.92	0.007	0.006
91.93	0.007	0.006
91.94	0.007	0.006
91.95	0.007	0.006
91.96	0.007	0.006
91.97	0.007	0.006
91.98	0.007	0.006
91.99	0.007	0.006
92	0.007	0.006
92.01	0.007	0.006
92.02	0.007	0.006
92.03	0.007	0.006
92.04	0.007	0.006
92.05	0.007	0.006
92.06	0.007	0.006
92.07	0.007	0.006
92.08	0.007	0.006
92.09	0.007	0.006
92.1	0.007	0.006
92.11	0.007	0.006
92.12	0.007	0.006
92.13	0.007	0.006
92.14	0.007	0.006
92.15	0.007	0.006
92.16	0.007	0.006
92.17	0.007	0.006
92.18	0.007	0.006
92.19	0.007	0.006
92.2	0.007	0.006
92.21	0.007	0.006
92.22	0.007	0.006
92.23	0.007	0.006
92.24	0.007	0.006
92.25	0.007	0.006
92.26	0.007	0.006
92.27	0.007	0.006
92.28	0.007	0.006
92.29	0.007	0.006
92.3	0.007	0.006
92.31	0.007	0.006
92.32	0.007	0.006
92.33	0.007	0.006
92.34	0.007	0.006
92.35	0.007	0.006
92.36	0.007	0.006
92.37	0.007	0.006
92.38	0.007	0.006
92.39	0.007	0.006
92.4	0.007	0.006
92.41	0.007	0.006
92.42	0.007	0.006
92.43	0.007	0.006
92.44	0.007	0.006
92.45	0.007	0.006
92.46	0.007	0.006
92.47	0.007	0.006
92.48	0.007	0.006
92.49	0.007	0.006
92.5	0.007	0.006
92.51	0.007	0.006
92.52	0.007	0.006
92.53	0.007	0.006
92.54	0.007	0.006
92.55	0.007	0.006
92.56	0.007	0.006
92.57	0.007	0.006
92.58	0.007	0.006
92.59	0.007	0.006
92.6	0.007	0.006
92.61	0.007	0.006
92.62	0.007	0.006
92.63	0.007	0.006
92.64	0.007	0.006
92.65	0.007	0.006
92.66	0.007	0.006
92.67	0.007	0.006
92.68	0.007	0.006
92.69	0.007	0.006
92.7	0.007	0.006
92.71	0.007	0.006
92.72	0.007	0.006
92.73	0.007	0.006
92.74	0.007	0.006
92.75	0.007	0.006
92.76	0.007	0.006
92.77	0.007	0.006
92.78	0.007	0.006
92.79	0.007	0.006
92.8	0.007	0.006
92.81	0.007	0.006
92.82	0.007	0.006
92.83	0.007	0.006
92.84	0.007	0.006
92.85	0.007	0.006
92.86	0.007	0.006
92.87	0.007	0.006
92.88	0.007	0.006
92.89	0.007	0.006
92.9	0.007	0.006
92.91	0.007	0.006
92.92	0.007	0.006
92.93	0.007	0.006
92.94	0.007	0.006
92.95	0.007	0.006
92.96	0.007	0.006
92.97	0.007	0.006
92.98	0.007	0.006
92.99	0.007	0.006
93	0.007	0.006
93.01	0.007	0.006
93.02	0.007	0.006
93.03	0.007	0.006
93.04	0.007	0.006
93.05	0.007	0.006
93.06	0.007	0.006
93.07	0.007	0.006
93.08	0.007	0.006
93.09	0.007	0.006
93.1	0.007	0.006
93.11	0.007	0.006
93.12	0.007	0.006
93.13	0.007	0.006
93.14	0.007	0.006
93.15	0.007	0.006
93.16	0.007	0.006
93.17	0.007	0.006
93.18	0.007	0.006
93.19	0.007	0.006
93.2	0.007	0.006
93.21	0.007	0.006
93.22	0.007	0.006
93.23	0.007	0.006
93.24	0.007	0.006
93.25	0.007	0.006
93.26	0.007	0.006
93.27	0.007	0.006
93.28	0.007	0.006
93.29	0.007	0.006
93.3	0.007	0.006
93.31	0.007	0.006
93.32	0.007	0.006
93.33	0.007	0.006
93.34	0.007	0.006
93.35	0.007	0.006
93.36	0.007	0.006
93.37	0.007	0.006
93.38	0.007	0.006
93.39	0.007	0.006
93.4	0.007	0.006
93.41	0.007	0.006
93.42	0.007	0.006
93.43	0.007	0.006
93.44	0.007	0.006
93.45	0.007	0.006
93.46	0.007	0.006
93.47	0.007	0.006
93.48	0.007	0.006
93.49	0.007	0.006
93.5	0.007	0.006
93.51	0.007	0.006
93.52	0.007	0.006
93.53	0.007	0.006
93.54	0.007	0.006
93.55	0.007	0.006
93.56	0.007	0.006
93.57	0.007	0.006
93.58	0.007	0.006
93.59	0.007	0.006
93.6	0.007	0.006
93.61	0.007	0.006
93.62	0.007	0.006
93.63	0.007	0.006
93.64	0.007	0.006
93.65	0.007	0.006
93.66	0.007	0.006
93.67	0.007	0.006
93.68	0.007	0.006
93.69	0.007	0.006
93.7	0.007	0.006
93.71	0.007	0.006
93.72	0.007	0.006
93.73	0.007	0.006
93.74	0.007	0.006
93.75	0.007	0.006
93.76	0.007	0.006
93.77	0.007	0.006
93.78	0.007	0.006
93.79	0.007	0.006
93.8	0.007	0.006
93.81	0.007	0.006
93.82	0.007	0.006
93.83	0.007	0.006
93.84	0.007	0.006
93.85	0.007	0.006
93.86	0.007	0.006
93.87	0.007	0.006
93.88	0.007	0.006
93.89	0.007	0.006
93.9	0.007	0.006
93.91	0.007	0.006
93.92	0.007	0.006
93.93	0.007	0.006
93.94	0.007	0.006
93.95	0.007	0.006
93.96	0.007	0.006
93.97	0.007	0.006
93.98	0.007	0.006
93.99	0.007	0.006
94	0.007	0.006
94.01	0.007	0.006
94.02	0.007	0.006
94.03	0.007	0.006
94.04	0.007	0.006
94.05	0.007	0.006
94.06	0.007	0.006
94.07	0.007	0.006
94.08	0.007	0.006
94.09	0.007	0.006
94.1	0.007	0.006
94.11	0.007	0.006
94.12	0.007	0.006
94.13	0.007	0.006
94.14	0.007	0.006
94.15	0.007	0.006
94.16	0.007	0.006
94.17	0.007	0.006
94.18	0.007	0.006
94.19	0.007	0.006
94.2	0.007	0.006
94.21	0.007	0.006
94.22	0.007	0.006
94.23	0.007	0.006
94.24	0.007	0.006
94.25	0.007	0.006
94.26	0.007	0.006
94.27	0.007	0.006
94.28	0.007	0.006
94.29	0.007	0.006
94.3	0.007	0.006
94.31	0.007	0.006
94.32	0.007	0.006
94.33	0.007	0.006
94.34	0.007	0.006
94.35	0.007	0.006
94.36	0.007	0.006
94.37	0.007	0.006
94.38	0.007	0.006
94.39	0.007	0.006
94.4	0.007	0.006
94.41	0.007	0.006
94.42	0.007	0.006
94.43	0.007	0.006
94.44	0.007	0.006
94.45	0.007	0.006
94.46	0.007	0.006
94.47	0.007	0.006
94.48	0.007	0.006
94.49	0.007	0.006
94.5	0.007	0.006
94.51	0.007	0.006
94.52	0.007	0.006
94.53	0.007	0.006
94.54	0.007	0.006
94.55	0.007	0.006
94.56	0.007	0.006
94.57	0.007	0.006
94.58	0.007	0.006
94.59	0.007	0.006
94.6	0.007	0.006
94.61	0.007	0.006
94.62	0.007	0.006
94.63	0.007	0.006
94.64	0.007	0.006
94.65	0.007	0.006
94.66	0.007	0.006
94.67	0.007	0.006
94.68	0.007	0.006
94.69	0.007	0.006
94.7	0.007	0.006
94.71	0.007	0.006
94.72	0.007	0.006
94.73	0.007	0.006
94.74	0.007	0.006
94.75	0.007	0.006
94.76	0.007	0.006
94.77	0.007	0.006
94.78	0.007	0.006
94.79	0.007	0.006
94.8	0.007	0.006
94.81	0.007	0.006
94.82	0.007	0.006
94.83	0.007	0.006
94.84	0.007	0.006
94.85	0.007	0.006
94.86	0.007	0.006
94.87	0.007	0.006
94.88	0.007	0.006
94.89	0.007	0.006
94.9	0.007	0.006
94.91	0.007	0.006
94.92	0.007	0.006
94.93	0.007	0.006
94.94	0.007	0.006
94.95	0.007	0.006
94.96	0.007	0.006
94.97	0.007	0.006
94.98	0.007	0.006
94.99	0.007	0.006
95	0.007	0.006
95.01	0.007	0.006
95.02	0.007	0.006
95.03	0.007	0.006
95.04	0.007	0.006
95.05	0.007	0.006
95.06	0.007	0.006
95.07	0.007	0.006
95.08	0.007	0.006
95.09	0.007	0.006
95.1	0.007	0.006
95.11	0.007	0.006
95.12	0.007	0.006
95.13	0.007	0.006
95.14	0.007	0.006
95.15	0.007	0.006
95.16	0.007	0.006
95.17	0.007	0.006
95.18	0.007	0.006
95.19	0.007	0.006
95.2	0.007	0.006
95.21	0.007	0.006
95.22	0.007	0.006
95.23	0.007	0.006
95.24	0.007	0.006
95.25	0.007	0.006
95.26	0.007	0.006
95.27	0.007	0.006
95.28	0.007	0.006
95.29	0.007	0.006
95.3	0.007	0.006
95.31	0.007	0.006
95.32	0.007	0.006
95.33	0.007	0.006
95.34	0.007	0.006
95.35	0.007	0.006
95.36	0.007	0.006
95.37	0.007	0.006
95.38	0.007	0.006
95.39	0.007	0.006
95.4	0.007	0.006
95.41	0.007	0.006
95.42	0.007	0.006
95.43	0.007	0.006
95.44	0.007	0.006
95.45	0.007	0.006
95.46	0.007	0.006
95.47	0.007	0.006
95.48	0.007	0.006
95.49	0.007	0.006
95.5	0.007	0.006
95.51	0.007	0.006
95.52	0.007	0.006
95.53	0.007	0.006
95.54	0.007	0.006
95.55	0.007	0.006
95.56	0.007	0.006
95.57	0.007	0.006
95.58	0.007	0.006
95.59	0.007	0.006
95.6	0.007	0.006
95.61	0.007	0.006
95.62	0.007	0.006
95.63	0.007	0.006
95.64	0.007	0.006
95.65	0.007	0.006
95.66	0.007	0.006
95.67	0.007	0.006
95.68	0.007	0.006
95.69	0.007	0.006
95.7	0.007	0.006
95.71	0.007	0.006
95.72	0.007	0.006
95.73	0.007	0.006
95.74	0.007	0.006
95.75	0.007	0.006
95.76	0.007	0.006
95.77	0.007	0.006
95.78	0.007	0.006
95.79	0.007	0.006
95.8	0.007	0.006
95.81	0.007	0.006
95.82	0.007	0.006
95.83	0.007	0.006
95.84	0.007	0.006
95.85	0.007	0.006
95.86	0.007	0.006
95.87	0.007	0.006
95.88	0.007	0.006
95.89	0.007	0.006
95.9	0.007	0.006
95.91	0.007	0.006
95.92	0.007	0.006
95.93	0.007	0.006
95.94	0.007	0.006
95.95	0.007	0.006
95.96	0.007	0.006
95.97	0.007	0.006
95.98	0.007	0.006
95.99	0.007	0.006
96	0.007	0.006
96.01	0.007	0.006
96.02	0.007	0.006
96.03	0.007	0.006
96.04	0.007	0.006
96.05	0.007	0.006
96.06	0.007	0.006
96.07	0.007	0.006
96.08	0.007	0.006
96.09	0.007	0.006
96.1	0.007	0.006
96.11	0.007	0.006
96.12	0.007	0.006
96.13	0.007	0.006
96.14	0.007	0.006
96.15	0.007	0.006
96.16	0.007	0.006
96.17	0.007	0.006
96.18	0.007	0.006
96.19	0.007	0.006
96.2	0.007	0.006
96.21	0.007	0.006
96.22	0.007	0.006
96.23	0.007	0.006
96.24	0.007	0.006
96.25	0.007	0.006
96.26	0.007	0.006
96.27	0.007	0.006
96.28	0.007	0.006
96.29	0.007	0.006
96.3	0.007	0.006
96.31	0.007	0.006
96.32	0.007	0.006
96.33	0.007	0.006
96.34	0.007	0.006
96.35	0.007	0.006
96.36	0.007	0.006
96.37	0.007	0.006
96.38	0.007	0.006
96.39	0.007	0.006
96.4	0.007	0.006
96.41	0.007	0.006
96.42	0.007	0.006
96.43	0.007	0.006
96.44	0.007	0.006
96.45	0.007	0.006
96.46	0.007	0.006
96.47	0.007	0.006
96.48	0.007	0.006
96.49	0.007	0.006
96.5	0.007	0.006
96.51	0.007	0.006
96.52	0.007	0.006
96.53	0.007	0.006
96.54	0.007	0.006
96.55	0.007	0.006
96.56	0.007	0.006
96.57	0.007	0.006
96.58	0.007	0.006
96.59	0.007	0.006
96.6	0.007	0.006
96.61	0.007	0.006
96.62	0.007	0.006
96.63	0.007	0.006
96.64	0.007	0.006
96.65	0.007	0.006
96.66	0.007	0.006
96.67	0.007	0.006
96.68	0.007	0.006
96.69	0.007	0.006
96.7	0.007	0.006
96.71	0.007	0.006
96.72	0.007	0.006
96.73	0.007	0.006
96.74	0.007	0.006
96.75	0.007	0.006
96.76	0.007	0.006
96.77	0.007	0.006
96.78	0.007	0.006
96.79	0.007	0.006
96.8	0.007	0.006
96.81	0.007	0.006
96.82	0.007	0.006
96.83	0.007	0.006
96.84	0.007	0.006
96.85	0.007	0.006
96.86	0.007	0.006
96.87	0.007	0.006
96.88	0.007	0.006
96.89	0.007	0.006
96.9	0.007	0.006
96.91	0.007	0.006
96.92	0.007	0.006
96.93	0.007	0.006
96.94	0.007	0.006
96.95	0.007	0.006
96.96	0.007	0.006
96.97	0.007	0.006
96.98	0.007	0.006
96.99	0.007	0.006
97	0.007	0.006
97.01	0.007	0.006
97.02	0.007	0.006
97.03	0.007	0.006
97.04	0.007	0.006
97.05	0.007	0.006
97.06	0.007	0.006
97.07	0.007	0.006
97.08	0.007	0.006
97.09	0.007	0.006
97.1	0.007	0.006
97.11	0.007	0.006
97.12	0.007	0.006
97.13	0.007	0.006
97.14	0.007	0.006
97.15	0.007	0.006
97.16	0.007	0.006
97.17	0.007	0.006
97.18	0.007	0.006
97.19	0.007	0.006
97.2	0.007	0.006
97.21	0.007	0.006
97.22	0.007	0.006
97.23	0.007	0.006
97.24	0.007	0.006
97.25	0.007	0.006
97.26	0.007	0.006
97.27	0.007	0.006
97.28	0.007	0.006
97.29	0.007	0.006
97.3	0.007	0.006
97.31	0.007	0.006
97.32	0.007	0.006
97.33	0.007	0.006
97.34	0.007	0.006
97.35	0.007	0.006
97.36	0.007	0.006
97.37	0.007	0.006
97.38	0.007	0.006
97.39	0.007	0.006
97.4	0.007	0.006
97.41	0.007	0.006
97.42	0.007	0.006
97.43	0.007	0.006
97.44	0.007	0.006
97.45	0.007	0.006
97.46	0.007	0.006
97.47	0.007	0.006
97.48	0.007	0.006
97.49	0.007	0.006
97.5	0.007	0.006
97.51	0.007	0.006
97.52	0.007	0.006
97.53	0.007	0.006
97.54	0.007	0.006
97.55	0.007	0.006
97.56	0.007	0.006
97.57	0.007	0.006
97.58	0.007	0.006
97.59	0.007	0.006
97.6	0.007	0.006
97.61	0.007	0.006
97.62	0.007	0.006
97.63	0.007	0.006
97.64	0.007	0.006
97.65	0.007	0.006
97.66	0.007	0.006
97.67	0.007	0.006
97.68	0.007	0.006
97.69	0.007	0.006
97.7	0.007	0.006
97.71	0.007	0.006
97.72	0.007	0.006
97.73	0.007	0.006
97.74	0.007	0.006
97.75	0.007	0.006
97.76	0.007	0.006
97.77	0.007	0.006
97.78	0.007	0.006
97.79	0.007	0.006
97.8	0.007	0.006
97.81	0.007	0.006
97.82	0.007	0.006
97.83	0.007	0.006
97.84	0.007	0.006
97.85	0.007	0.006
97.86	0.006	0.006
97.87	0.006	0.006
97.88	0.006	0.006
97.89	0.006	0.006
97.9	0.006	0.006
97.91	0.006	0.006
97.92	0.006	0.006
97.93	0.006	0.006
97.94	0.006	0.006
97.95	0.006	0.006
97.96	0.006	0.006
97.97	0.006	0.006
97.98	0.006	0.006
97.99	0.006	0.006
98	0.006	0.006
98.01	0.006	0.006
98.02	0.006	0.006
98.03	0.006	0.006
98.04	0.006	0.006
98.05	0.006	0.006
98.06	0.006	0.006
98.07	0.006	0.006
98.08	0.006	0.006
98.09	0.006	0.006
98.1	0.006	0.006
98.11	0.006	0.006
98.12	0.006	0.006
98.13	0.006	0.006
98.14	0.006	0.006
98.15	0.006	0.006
98.16	0.006	0.006
98.17	0.006	0.006
98.18	0.006	0.006
98.19	0.006	0.006
98.2	0.006	0.006
98.21	0.006	0.006
98.22	0.006	0.006
98.23	0.006	0.006
98.24	0.006	0.006
98.25	0.006	0.006
98.26	0.006	0.006
98.27	0.006	0.006
98.28	0.006	0.006
98.29	0.006	0.006
98.3	0.006	0.006
98.31	0.006	0.006
98.32	0.006	0.006
98.33	0.006	0.006
98.34	0.006	0.006
98.35	0.006	0.006
98.36	0.006	0.006
98.37	0.006	0.006
98.38	0.006	0.006
98.39	0.006	0.006
98.4	0.006	0.006
98.41	0.006	0.006
98.42	0.006	0.006
98.43	0.006	0.006
98.44	0.006	0.006
98.45	0.006	0.006
98.46	0.006	0.006
98.47	0.006	0.006
98.48	0.006	0.006
98.49	0.006	0.006
98.5	0.006	0.006
98.51	0.006	0.006
98.52	0.006	0.006
98.53	0.006	0.006
98.54	0.006	0.006
98.55	0.006	0.006
98.56	0.006	0.006
98.57	0.006	0.006
98.58	0.006	0.006
98.59	0.006	0.006
98.6	0.006	0.006
98.61	0.006	0.006
98.62	0.006	0.006
98.63	0.006	0.006
98.64	0.006	0.006
98.65	0.006	0.006
98.66	0.006	0.006
98.67	0.006	0.006
98.68	0.006	0.006
98.69	0.006	0.006
98.7	0.006	0.006
98.71	0.006	0.006
98.72	0.006	0.006
98.73	0.006	0.006
98.74	0.006	0.006
98.75	0.006	0.006
98.76	0.006	0.006
98.77	0.006	0.006
98.78	0.006	0.006
98.79	0.006	0.006
98.8	0.006	0.006
98.81	0.006	0.006
98.82	0.006	0.006
98.83	0.006	0.006
98.84	0.006	0.006
98.85	0.006	0.006
98.86	0.006	0.006
98.87	0.006	0.006
98.88	0.006	0.006
98.89	0.006	0.006
98.9	0.006	0.006
98.91	0.006	0.006
98.92	0.006	0.006
98.93	0.006	0.006
98.94	0.006	0.006
98.95	0.006	0.006
98.96	0.006	0.006
98.97	0.006	0.006
98.98	0.006	0.006
98.99	0.006	0.006
99	0.006	0.006
99.01	0.006	0.006
99.02	0.006	0.006
99.03	0.006	0.006
99.04	0.006	0.006
99.05	0.006	0.006
99.06	0.006	0.006
99.07	0.006	0.006
99.08	0.006	0.006
99.09	0.006	0.006
99.1	0.006	0.006
99.11	0.006	0.006
99.12	0.006	0.006
99.13	0.006	0.006
99.14	0.006	0.006
99.15	0.006	0.006
99.16	0.006	0.006
99.17	0.006	0.006
99.18	0.006	0.006
99.19	0.006	0.006
99.2	0.006	0.006
99.21	0.006	0.006
99.22	0.006	0.006
99.23	0.006	0.006
99.24	0.006	0.006
99.25	0.006	0.006
99.26	0.006	0.006
99.27	0.006	0.006
99.28	0.006	0.006
99.29	0.006	0.006
99.3	0.006	0.006
99.31	0.006	0.006
99.32	0.006	0.006
99.33	0.006	0.006
99.34	0.006	0.006
99.35	0.006	0.006
99.36	0.006	0.006
99.37	0.006	0.006
99.38	0.006	0.006
99.39	0.006	0.006
99.4	0.006	0.006
99.41	0.006	0.006
99.42	0.006	0.006
99.43	0.006	0.006
99.44	0.006	0.006
99.45	0.006	0.006
99.46	0.006	0.006
99.47	0.006	0.006
99.48	0.006	0.006
99.49	0.006	0.006
99.5	0.006	0.006
99.51	0.006	0.006
99.52	0.006	0.006
99.53	0.006	0.006
99.54	0.006	0.006
99.55	0.006	0.006
99.56	0.006	0.006
99.57	0.006	0.006
99.58	0.006	0.006
99.59	0.006	0.006
99.6	0.006	0.006
99.61	0.006	0.006
99.62	0.006	0.006
99.63	0.006	0.006
99.64	0.006	0.006
99.65	0.006	0.006
99.66	0.006	0.006
99.67	0.006	0.006
99.68	0.006	0.006
99.69	0.006	0.006
99.7	0.006	0.006
99.71	0.006	0.006
99.72	0.006	0.006
99.73	0.006	0.006
99.74	0.006	0.006
99.75	0.006	0.006
99.76	0.006	0.006
99.77	0.006	0.006
99.78	0.006	0.006
99.79	0.006	0.006
99.8	0.006	0.006
99.81	0.006	0.006
99.82	0.006	0.006
99.83	0.006	0.006
99.84	0.006	0.006
99.85	0.006	0.006
99.86	0.006	0.006
99.87	0.006	0.006
99.88	0.006	0.006
99.89	0.006	0.006
99.9	0.006	0.006
99.91	0.006	0.006
99.92	0.006	0.006
99.93	0.006	0.006
99.94	0.006	0.006
99.95	0.006	0.006
99.96	0.006	0.006
99.97	0.006	0.006
99.98	0.006	0.006
99.99	0.006	0.006
100	0.006	0.006

